Network imitation sustains misinformation despite a corrective factual field

Social influence can preserve errors that individuals would correct on their own. We study this possibility by representing opinions as directions in a semantic space. The formulation connects established models of personal preference, social agreement, and external influence. A common factual signal pulls every opinion toward a reference direction, individuals remain attached to their initial preferences, and connected individuals imitate one another. When the factual signal exceeds the preference strength, each isolated individual corrects, apart from an exactly opposite initial opinion. We prove that every finite undirected network then has a unique state of minimum total energy in which all opinions favor the factual direction. This state is the best overall compromise between factual alignment, personal preferences, and agreement with neighbors. Yet on a ring with planar opinions, sufficiently strong imitation can trap the same individuals in a different stable state that retains misinformation. We prove convergence to that state from the specified initial opinions. We also derive a network spectral condition that excludes competing stable states, and show how an additional semantic direction can destabilize the constructed planar pattern. Numerical maps reveal persistent error, history dependence, and coexisting outcomes, while comparisons across networks show differences that a single spectral scale does not remove. These results distinguish individual correctability from collective correction and identify how attractive social influence can obstruct the latter.

==> anc/README.md <==
# Data and code accompanying the manuscript

Manuscript: Network imitation sustains misinformation despite a corrective factual field.
Author: Ruiwu Niu. This archive uses the local manuscript revision v4, dated 20 September 2026.
The local revision number is independent of the version assigned by arXiv.

The eleven TeX files, seven final figure PDFs, all saved numerical inputs, all Python scripts and all provenance records are unchanged from the validated v4 source archive. Only packaging documentation and file manifests have been updated. Earlier generated plots, duplicate generated data and caches are omitted. Historical CHECKS.json reports remain as records of prior verification; their output hashes do not imply that the old output directories are included here.

## Compile the article

Compile main.tex from the source root. The final PDFs are already in figures/.
Python is not required to compile the article. The bibliography is in references.tex.

## Reproduce the final figures from saved data

Install the dependencies listed in each component's requirements.txt. From the source root, choose fresh output directories and run:

```sh
python anc/visual_revision/scripts/render_model.py --output generated/model
python anc/visual_revision/scripts/render_flagship_saturated.py --output generated/flagship
python anc/visual_revision/scripts/render_numeric_wording.py --source-root . --output generated/wording
python anc/revision_v4/scripts/render_numeric_palette.py --source-root . --output generated/palette_v4
python anc/revision_v4/scripts/analyze_saved_endpoints.py --source-root . --output generated/diagnostics_v4
```

These commands use saved data and algebra; they do not integrate new trajectories. The palette command produces three final revised plots as well as intermediate plots. For the final presentation, use the following outputs:

| Manuscript figure | Final file under figures/ | Reproduction output |
| --- | --- | --- |
| 1 | figure_model_geometry.pdf | model/figure_model_geometry.pdf |
| 2 | figure_01_flagship.pdf | flagship/figure_01_flagship.pdf |
| 3 | figure_02_mechanism_validation.pdf | palette_v4/rendered/mechanism/figure_02_mechanism_validation.pdf |
| 4 | figure_03_final_states.pdf | wording/figure_03_final_states.pdf |
| 5 | figure_04_stability_branches.pdf | palette_v4/rendered/figure_04_stability_branches.pdf |
| 6 | figure_05_multistability.pdf | wording/figure_05_multistability.pdf |
| 7 | figure_06_network_dimension_size.pdf | palette_v4/rendered/figure_06_network_dimension_size.pdf |

Output paths in the last column are relative to generated/. Rendering may change PDF metadata between platforms; input hashes and numerical preservation reports provide the scientific checks.

## Numerical verification and historical scripts

* repro/ contains the finite constructive examples and selected trajectories. Its reproduce.py reruns those numerical cases. See its README for scope and tolerances.
* phase_repro/ contains the saved maps, continuation branches, basin frequencies, graph comparisons and indexed refinements. Its reproduce.py verifies and renders archived data without new integration.
* visual_revision/ contains the conceptual diagram and the earlier presentation changes.
* revision_v4/ contains the final palette changes and the algebraic diagnosis of selected saved states.

The earlier component READMEs retain historical figure numbering where relevant. The table above gives the current manuscript numbering. PROVENANCE.json records source labels and hashes; those labels are not dependencies on external project directories. MANIFEST.sha256 in each component lists its packaged files.


==> anc/phase_repro/CHECKS.json <==
{
  "status": "PASS",
  "scope": "Rendering and data verification only. No trajectories or parameter scans were rerun.",
  "checks": {
    "all_copied_files_match_original_hashes": true,
    "atlas_4624_stable_after_two_overlays": true,
    "all_164_continuation_points_valid": true,
    "basin_2448_search_endpoints_accepted": true,
    "frequency_denominators_are_128": true,
    "selected_witnesses_and_frequency_data_unchanged": true,
    "comparison_means_and_sem_match_whole_anchor_axis": true,
    "comparison_spectral_rescaling_matches": true,
    "all_1456_comparison_endpoints_stable": true,
    "all_four_numeric_figure_signatures_match": true,
    "four_individual_pdfs_present": true,
    "combined_pdf_present": true,
    "archived_inputs_unchanged_after_render": true,
    "original_source_files_unchanged": true,
    "independent_directory_run_pass": true,
    "four_figures_visual_review_pass": true
  },
  "python": "3.13.14",
  "packages": {
    "numpy": "2.3.5",
    "matplotlib": "3.10.9"
  },
  "elapsed_seconds": 9.345421582926065,
  "numeric_figure_signatures": {
    "figure_1": {
      "original": "d6ae61a7b79a92d4c96aedeefa69e3a1948aa5c817f2a5d96d3eef55a54f1ade",
      "portable": "d6ae61a7b79a92d4c96aedeefa69e3a1948aa5c817f2a5d96d3eef55a54f1ade"
    },
    "figure_2": {
      "original": "8c89b5bf7b77f90cf30716b22294e9d7536ee214b1b89608a3ae1f135bf3da90",
      "portable": "8c89b5bf7b77f90cf30716b22294e9d7536ee214b1b89608a3ae1f135bf3da90"
    },
    "figure_3": {
      "original": "65ae283170ceecc46c742729ba64944fd6c370cf704157506d0c0bbf72cc9b6e",
      "portable": "65ae283170ceecc46c742729ba64944fd6c370cf704157506d0c0bbf72cc9b6e"
    },
    "figure_4": {
      "original": "1689af39b8a455a86d625e258fac4f333f6e350ea1079fbe95630ff2e7da4b73",
      "portable": "1689af39b8a455a86d625e258fac4f333f6e350ea1079fbe95630ff2e7da4b73"
    }
  },
  "comparison_summary_max_errors": {
    "mean": 0.0,
    "sem": 1.3877787807814457e-17,
    "beta_times_spectral_radius": 1.7763568394002505e-15
  },
  "visual_review": {
    "status": "PASS",
    "scope": "All four rendered PNGs inspected; panel labels, legends, titles, axis labels, footer text, and data traces are readable. Old figure numbers were removed from titles; panel letters retained.",
    "image_paths": [
      "generated/run_001/figures/figure_01_final_states.png",
      "generated/run_001/figures/figure_02_stability_branches.png",
      "generated/run_001/figures/figure_03_multistability.png",
      "generated/run_001/figures/figure_04_network_dimension_size.png"
    ]
  },
  "generated_files_sha256": {
    "FOUR_MAIN_FIGURES.pdf": "150024432bef9b1063a8c609f54652931ec4a49f283faffd1d5d0041e823b993",
    "figure_provenance.json": "ab477ee7f7b12b1c21fe0ac2a3191b5c7b5fc23ce4df84fe3c18860946b12bdc",
    "figures/figure_01_final_states.pdf": "1c90ca00d5caf30bf40f90eea7c19d079b2940e47f93940c4863b0ebd0cb5410",
    "figures/figure_01_final_states.png": "160eaee4c344fd2536154874ffc87613efdc5adba0d7532946084e95479c01a6",
    "figures/figure_01_final_states.svg": "bd651ab6141004cf89515042e7b9f1a38334023953727c131d91dd7a0ce302c8",
    "figures/figure_02_stability_branches.pdf": "1eafbea974c425fbe77d4082a3210862ad13caa18945779e7274bb3a3d20fd58",
    "figures/figure_02_stability_branches.png": "7a9cbc74659893704818deb7a4ea23aa6405721af3c6f18174a7f85799402e94",
    "figures/figure_02_stability_branches.svg": "5d15008b776bedd517c9a284bacee561db184b0319be516d519124b0c11f49fb",
    "figures/figure_03_multistability.pdf": "2d97b152ceca46d0a02338fa8c1a6410300c9db509b77610bec025462c1a39a0",
    "figures/figure_03_multistability.png": "0d17fe44776904b2f84f8a8a021a14e03d2181ed454fca281553b91d05a69a4c",
    "figures/figure_03_multistability.svg": "af0fe4b9e5b50c7c415c0dc3dbceca6e30e08feaaee87beaeaf732d534882a1d",
    "figures/figure_04_network_dimension_size.pdf": "5c1670e700df91fc8a7ec26273fec5a69ef22027c17b7089d8df9cacae6b6add",
    "figures/figure_04_network_dimension_size.png": "a6585c172090bbed26c20b53c58b4c43df005286113f8eae57a430c28ef5ccea",
    "figures/figure_04_network_dimension_size.svg": "80c914a7e435e454814939f3a41497469b7955e6545e80f1c876a947b02a2e60"
  },
  "portability_check": {
    "status": "PASS",
    "working_directory": "/",
    "elapsed_seconds": 9.327453250065446,
    "external_project_inputs_required": false
  },
  "generated_files_sha256_base": "generated/run_001",
  "display_changes": [
    "Removed figure number prefixes from the four main titles.",
    "Replaced unnecessary prose hyphens with spaces or equivalent wording.",
    "Retained panel letters, equations, numeric arrays, plot coordinates, colors, and limits."
  ]
}


==> anc/phase_repro/MANIFEST.sha256 <==
e75fc648f2d573e917e67e7d224b3c61390f40b64c4474ab99fc01e33d4f83b2  CHECKS.json
6d5664ce4c728bf3a40908969ad9b5e6476bba9872cc56c16fcacc1cd14cc8d6  PROVENANCE.json
1d070c4ec68955fdd4100e567b472639f48d66663fefc2e1176593ded0f517da  README.md
0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994  inputs/atlas.npz
ac901b1473c3f7a2befb5a6d835bce461a61f0a0b3522952c3b38297a2514e53  inputs/atlas_metadata.json
577db28f19691d5e388ce65800a320c88f80813c4f50d3d794b21b1e6c725620  inputs/atlas_refinements.json
c6f9b768f82364f482ccf80795dbeea9c1f1a7286895be9859a567b190f4c2ee  inputs/atlas_refinements.npz
5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664  inputs/basins.npz
e6024512141e8ce3bb0566a0b0a6788a6276862d0b686afdfff97fbd62a8aae6  inputs/basins_metadata.json
7482a3d99be2ad0655f5e4a9928a1873306e02db0a828a724f6aba8df2792bd9  inputs/basins_refinements.json
d3a96b7fe9740c4c5d76a92fc5718c0ffe26a0cf3ccc4376e8e77ba6eae0b1d6  inputs/basins_refinements.npz
1255d5813d67ba4715945d7dc1bed312c7172b5dc8c531cf4b7c0dda76430157  inputs/comparisons.npz
f7422e3d7bdbed3bf1d6b0f7ce64c16e0f2e22e887f4450eea17d3d9573e76a1  inputs/comparisons_metadata.json
3d62cb6cb1de1e19606b2d3d7ef1ed82da2c802e512440148e4ad56843cba5ca  inputs/figure_provenance.json
d24e69cf4756a9e94baeb14d4c2e380adb0074c7107da4165449389c562d9ea4  reference_sources/FIGURE_CONTRACT.md
3e8f1e22216a57be6bb088c4333803b3c72a845a6c865f99e83a48c9eeebd9d8  reference_sources/atlas.py
d8c2311f2d56dea4fafcb23f7a17345752ed31ead98c7c668215b392f1cc9cc4  reference_sources/basins.py
5a3dba3321f36efd92b3d6e0d2642abbe0f29a117a68f7dc504172e971b247a4  reference_sources/basins_refine.py
f893e2a5ca6057bf86f75f2a50c65b538e5c43a8331e28276b17b113e1ba77f5  reference_sources/comparisons.py
3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413  reference_sources/core.py
f362cba017838fe8a36353bca42bee83985af51d0a4beea1b54dcfe5f43bbabe  reference_sources/refine_atlas.py
fbeceb4647fdf7133aa4b205fa6041ac933c30e13d622230a10f54cb9f13814c  reference_sources/render_figures.py
810dc3f0b20b7ae2d98ae2ae6c3fe26b580d1fd7ae45d11587d3590a99426081  reference_sources/validate_core.py
30afa1201c5d27f8c5e4ef02cf3f31aa85a03205fe8fcc289e5ad2c2da1c036e  reproduce.py
293e3260657fd04bc081a4d216a80638767b7effc094382359f8fc2cbf540eff  requirements.txt
77cb99a0791e6405927a17938a16c84ce4ff9b7e5e987c1171fe4f9f5ad99ddd  scripts/render_figures.py


==> anc/phase_repro/PROVENANCE.json <==
{
  "source_root_label": "main_figures_20260918_v1",
  "scope": "Reuse existing arrays and indexed refinement overlays; no integrations are rerun.",
  "files": [
    {
      "original": "main_figures_20260918_v1/atlas.npz",
      "packaged": "inputs/atlas.npz",
      "bytes": 1054601,
      "sha256": "0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994"
    },
    {
      "original": "main_figures_20260918_v1/atlas_refinements.npz",
      "packaged": "inputs/atlas_refinements.npz",
      "bytes": 3597,
      "sha256": "c6f9b768f82364f482ccf80795dbeea9c1f1a7286895be9859a567b190f4c2ee"
    },
    {
      "original": "main_figures_20260918_v1/basins.npz",
      "packaged": "inputs/basins.npz",
      "bytes": 893878,
      "sha256": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664"
    },
    {
      "original": "main_figures_20260918_v1/basins_refinements.npz",
      "packaged": "inputs/basins_refinements.npz",
      "bytes": 22313,
      "sha256": "d3a96b7fe9740c4c5d76a92fc5718c0ffe26a0cf3ccc4376e8e77ba6eae0b1d6"
    },
    {
      "original": "main_figures_20260918_v1/comparisons.npz",
      "packaged": "inputs/comparisons.npz",
      "bytes": 591395,
      "sha256": "1255d5813d67ba4715945d7dc1bed312c7172b5dc8c531cf4b7c0dda76430157"
    },
    {
      "original": "main_figures_20260918_v1/atlas_metadata.json",
      "packaged": "inputs/atlas_metadata.json",
      "bytes": 5815,
      "sha256": "ac901b1473c3f7a2befb5a6d835bce461a61f0a0b3522952c3b38297a2514e53"
    },
    {
      "original": "main_figures_20260918_v1/atlas_refinements.json",
      "packaged": "inputs/atlas_refinements.json",
      "bytes": 681,
      "sha256": "577db28f19691d5e388ce65800a320c88f80813c4f50d3d794b21b1e6c725620"
    },
    {
      "original": "main_figures_20260918_v1/basins_metadata.json",
      "packaged": "inputs/basins_metadata.json",
      "bytes": 6545,
      "sha256": "e6024512141e8ce3bb0566a0b0a6788a6276862d0b686afdfff97fbd62a8aae6"
    },
    {
      "original": "main_figures_20260918_v1/basins_refinements.json",
      "packaged": "inputs/basins_refinements.json",
      "bytes": 3594,
      "sha256": "7482a3d99be2ad0655f5e4a9928a1873306e02db0a828a724f6aba8df2792bd9"
    },
    {
      "original": "main_figures_20260918_v1/comparisons_metadata.json",
      "packaged": "inputs/comparisons_metadata.json",
      "bytes": 9875,
      "sha256": "f7422e3d7bdbed3bf1d6b0f7ce64c16e0f2e22e887f4450eea17d3d9573e76a1"
    },
    {
      "original": "main_figures_20260918_v1/figure_provenance.json",
      "packaged": "inputs/figure_provenance.json",
      "bytes": 961,
      "sha256": "3d62cb6cb1de1e19606b2d3d7ef1ed82da2c802e512440148e4ad56843cba5ca"
    },
    {
      "original": "main_figures_20260918_v1/render_figures.py",
      "packaged": "reference_sources/render_figures.py",
      "bytes": 12943,
      "sha256": "fbeceb4647fdf7133aa4b205fa6041ac933c30e13d622230a10f54cb9f13814c"
    },
    {
      "original": "main_figures_20260918_v1/atlas.py",
      "packaged": "reference_sources/atlas.py",
      "bytes": 16042,
      "sha256": "3e8f1e22216a57be6bb088c4333803b3c72a845a6c865f99e83a48c9eeebd9d8"
    },
    {
      "original": "main_figures_20260918_v1/basins.py",
      "packaged": "reference_sources/basins.py",
      "bytes": 18526,
      "sha256": "d8c2311f2d56dea4fafcb23f7a17345752ed31ead98c7c668215b392f1cc9cc4"
    },
    {
      "original": "main_figures_20260918_v1/comparisons.py",
      "packaged": "reference_sources/comparisons.py",
      "bytes": 13510,
      "sha256": "f893e2a5ca6057bf86f75f2a50c65b538e5c43a8331e28276b17b113e1ba77f5"
    },
    {
      "original": "main_figures_20260918_v1/core.py",
      "packaged": "reference_sources/core.py",
      "bytes": 7130,
      "sha256": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413"
    },
    {
      "original": "main_figures_20260918_v1/refine_atlas.py",
      "packaged": "reference_sources/refine_atlas.py",
      "bytes": 2049,
      "sha256": "f362cba017838fe8a36353bca42bee83985af51d0a4beea1b54dcfe5f43bbabe"
    },
    {
      "original": "main_figures_20260918_v1/basins_refine.py",
      "packaged": "reference_sources/basins_refine.py",
      "bytes": 11378,
      "sha256": "5a3dba3321f36efd92b3d6e0d2642abbe0f29a117a68f7dc504172e971b247a4"
    },
    {
      "original": "main_figures_20260918_v1/validate_core.py",
      "packaged": "reference_sources/validate_core.py",
      "bytes": 2834,
      "sha256": "810dc3f0b20b7ae2d98ae2ae6c3fe26b580d1fd7ae45d11587d3590a99426081"
    },
    {
      "original": "main_figures_20260918_v1/FIGURE_CONTRACT.md",
      "packaged": "reference_sources/FIGURE_CONTRACT.md",
      "bytes": 4373,
      "sha256": "d24e69cf4756a9e94baeb14d4c2e380adb0074c7107da4165449389c562d9ea4"
    }
  ],
  "raw_data_total_bytes": 2565784,
  "original_python_total_bytes": 84412
}


==> anc/phase_repro/README.md <==
# Four figures from the archived numerical study

This package renders the existing maps, continuation traces, basin frequencies, and graph comparisons. It reads the original arrays and explicitly indexed refinements. It does not run a new simulation or parameter scan.

The original numerical files occupy 2,565,784 bytes. They are copied without modification. PROVENANCE.json maps each packaged file to its original source label and SHA256 hash. These labels record provenance and are not external dependencies.

## Run

The verified environment uses Python 3.13.14. Install the packages in requirements.txt, then run:

    python -m pip install -r requirements.txt
    python reproduce.py --output generated/run_001

Choose a fresh output name if that directory already exists. The command checks all copied file hashes, renders four separate PDF/SVG/PNG figures and a combined PDF, verifies the statistics and overlays, and compares the numerical content of the plots with the original renderer. It writes CHECKS.json inside the output directory. The report at the package root records a historical verified run. Its generated outputs are omitted from this submission archive; hashes of those outputs are historical records, not a list of files currently included.

The plot comparison binds coordinates, heatmap values, error bars, bar heights, and axis limits. The only intended visual text changes are removal of unnecessary hyphens and removal of the old figure numbers from the titles. Panel letters and all mathematics are retained. The manuscript supplies the figure numbers.

## Figure files and scope

1. figure_01_final_states.pdf shows misinformation and mean factual alignment on a 17 by 17 parameter grid for a 12 node cycle in two dimensions. Each cell summarizes eight whole anchor realizations. The same anchors are reused across parameter values. The two preparations have p=0.5 and p=0.1; p controls a probability and does not fix the realized fraction of negative anchors.
2. figure_02_stability_branches.pdf shows median spectral margins and 41 continuation points in each direction for one frozen anchor realization per preparation. Its dashed curves are a sufficient parameter boundary, not a located instability boundary. Continuation traces selected attracting branches rather than every equilibrium.
3. figure_03_multistability.pdf counts stable states found using 17 starts per parameter cell. Selected systems then use 128 additional independent uniform opinion starts for frequency estimates. Only those 128 observations enter each denominator. Error bars are marginal 95 percent Wilson intervals. The two selected systems have different parameters, so their frequency difference is not a controlled comparison of p.
4. figure_04_network_dimension_size.pdf compares specified graphs, dimensions, and sizes at alpha=2, using beta=g/lambda_max(D+A). Means and standard errors are computed across eight whole anchor realizations. These examples do not establish a universal scaling law.

The full map has 4,624 selected endpoints, the continuation traces have 164 points, the basin search has 2,448 starts, and the graph comparisons have 1,456 endpoints. These counts describe correlated parameter views and experiments with different purposes. They are not an independent sample size for a common statistical claim.

## Refinement policy

inputs/atlas_refinements.npz replaces the two indexed unresolved endpoints in atlas.npz. The renderer recomputes the corresponding misinformation fraction and mean alignment from the replacement vectors.

inputs/basins_refinements.npz replaces three indexed search endpoints and supplies the affected cluster counts. It does not change the originally selected systems or the 128 start frequency experiments. The original basin trajectories were continued; these overlays are not new integrations from the initial state.

All replacements are applied in memory. The raw files remain unchanged.

## Files

* inputs/ contains the three original NPZ archives, two refinement NPZ files, and their metadata.
* scripts/render_figures.py is the portable renderer.
* reference_sources/ preserves the original computation and plotting scripts for provenance and inspection. The archived plotting functions supply the comparison used by reproduce.py. The simulation scripts are not executed by this package.
* PROVENANCE.json records original hashes and the source mapping.
* CHECKS.json records verification and visual inspection.
* MANIFEST.sha256 lists the public package contents. Caches and the archive itself are excluded.

Figures and checks can be regenerated from this package alone. Numerical integration would additionally require the original computation workflow; it is not part of the rendering command.

This submission archive omits earlier generated plots and combined PDFs. The final seven manuscript figures are in ../../figures/. All earlier rendering outputs can be regenerated with the command above. Font caches and internal portability checks are also omitted.


==> anc/phase_repro/inputs/atlas_metadata.json <==
{
  "status": "COMPLETE_WITH_EXPLICIT_POINT_STATUSES",
  "created_utc": "2026-09-18T07:52:57.168077+00:00",
  "started_utc": "2026-09-18T07:52:49.765874+00:00",
  "wall_seconds_before_serialization": 7.402156707830727,
  "model": {
    "N": 12,
    "n": 2,
    "graph": "unit-weight cycle",
    "h": 1.0,
    "Gamma": 1.0,
    "facts_coordinate": 0,
    "row_normalized": false,
    "anchors_fixed": true,
    "prescribed_atlas_initial_condition": "u0 = a"
  },
  "design": {
    "p_values": [
      0.5,
      0.1
    ],
    "seeds": [
      2026091800,
      2026091801,
      2026091802,
      2026091803,
      2026091804,
      2026091805,
      2026091806,
      2026091807
    ],
    "alpha": [
      0.0,
      0.25,
      0.5,
      0.75,
      1.0,
      1.25,
      1.5,
      1.75,
      2.0,
      2.25,
      2.5,
      2.75,
      3.0,
      3.25,
      3.5,
      3.75,
      4.0
    ],
    "beta": [
      0.0,
      0.25,
      0.5,
      0.75,
      1.0,
      1.25,
      1.5,
      1.75,
      2.0,
      2.25,
      2.5,
      2.75,
      3.0,
      3.25,
      3.5,
      3.75,
      4.0
    ],
    "atlas_axis_order": [
      "p",
      "rep",
      "alpha",
      "beta",
      "node",
      "coordinate"
    ],
    "metric_axis_order": [
      "p",
      "rep",
      "alpha",
      "beta"
    ],
    "same_seeds_nested_wrong_sets_verified": true,
    "anchor_realizations": 16,
    "anchor_realizations_per_p": 8,
    "paired_p_groups": 8,
    "statistical_unit": "one entire frozen-anchor realization on the specified fixed graph",
    "parameter_reuse": "The same anchors are reused across every atlas parameter point.",
    "specified_graph_instances": 1,
    "graph_ensemble_sampling": false
  },
  "integration": {
    "engine": "shared core.integrate_batch; classical RK4 in angular coordinates for n=2",
    "step_factor": 0.25,
    "base_tmax": 500.0,
    "maximum_target_total_time": 2000.0,
    "extensions": "At most one extension from each finite unresolved endpoint; anchors unchanged.",
    "residual_tolerance": 1e-08,
    "normalization": "No ambient renormalization for n=2; unit vectors reconstructed from sine/cosine. No postprocessing normalization.",
    "diagnostic_interval": "The core checks energy and convergence after each block of at most 20 physical RK4 steps.",
    "norm_error_scope": "The maximum of the core's endpoint norm error at the base and optional extension endpoints, not an all-stage norm audit."
  },
  "classification": {
    "stable": "converged with finite residual <= 1e-8 and gap > 1e-6",
    "nearzero": "converged with finite residual <= 1e-8 and abs(gap) <= 1e-6",
    "unstable": "converged with finite residual <= 1e-8 and gap < -1e-6",
    "unresolved": "not converged or nonfinite endpoint/spectral diagnostic",
    "M": "mean(q_i < 0), including the exact sign of saved floating-point endpoints",
    "M_deadband": "mean(q_i < -1e-8)",
    "boundary_count": "count(abs(q_i) <= 1e-8)",
    "unresolved_policy": "Raw metrics retained; unresolved values must be masked in equilibrium plots.",
    "gap_at_unresolved_state": "Diagnostic only; not an equilibrium stability certificate."
  },
  "branch_design": {
    "rep": 0,
    "seed": 2026091800,
    "beta": 3.0,
    "alpha": [
      0.1,
      0.1975,
      0.29500000000000004,
      0.39249999999999996,
      0.49,
      0.5875,
      0.6849999999999999,
      0.7825,
      0.88,
      0.9775,
      1.0750000000000002,
      1.1725,
      1.27,
      1.3675000000000002,
      1.465,
      1.5625000000000002,
      1.6600000000000001,
      1.7575,
      1.8550000000000002,
      1.9525000000000001,
      2.0500000000000003,
      2.1475,
      2.245,
      2.3425000000000002,
      2.44,
      2.5375,
      2.6350000000000002,
      2.7325000000000004,
      2.83,
      2.9275,
      3.0250000000000004,
      3.1225,
      3.22,
      3.3175000000000003,
      3.415,
      3.5125,
      3.6100000000000003,
      3.7075,
      3.805,
      3.9025000000000003,
      4.0
    ],
    "directions": [
      "up",
      "down"
    ],
    "axis_order": [
      "p",
      "direction",
      "ascending_alpha_index"
    ],
    "initialization": "Each sweep independently starts from a at its first endpoint.",
    "continuation": "Each subsequent parameter uses the preceding final u while keeping a fixed.",
    "chain_valid": "All points up to this point in execution order are classified stable.",
    "coverage": "Relaxation-based attracting continuations; not all equilibria or unstable branches."
  },
  "atlas_summary": {
    "cases": 4624,
    "status_counts": {
      "stable": 4622,
      "unresolved": 2
    },
    "extended_cases": 7,
    "maximum_residual": 6.323252054640793e-05,
    "maximum_energy_increase": 2.842170943040401e-14,
    "maximum_norm_error": 1.1102230246251565e-16,
    "maximum_final_norm_error": 1.1102230246251565e-16,
    "maximum_model_integration_time": 2000.0
  },
  "branch_summary": {
    "cases": 164,
    "status_counts": {
      "stable": 164
    },
    "extended_cases": 0,
    "maximum_residual": 9.957349333955534e-09,
    "maximum_energy_increase": 1.4210854715202004e-14,
    "maximum_norm_error": 1.1102230246251565e-16,
    "maximum_final_norm_error": 1.1102230246251565e-16,
    "maximum_model_integration_time": 127.92191112253407
  },
  "software": {
    "python": "3.13.14",
    "numpy": "2.3.5"
  },
  "source_sha256": {
    "atlas.py": "3e8f1e22216a57be6bb088c4333803b3c72a845a6c865f99e83a48c9eeebd9d8",
    "core.py": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413",
    "FIGURE_CONTRACT.md": "221946777f986fde67975833c085acb776c6ccf56b52cd628a80243cd0a2c6c0"
  },
  "output_sha256": "0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994",
  "wall_seconds_total": 7.4318632911890745
}


==> anc/phase_repro/inputs/atlas_refinements.json <==
{
  "status": "PASS",
  "indices": [
    [
      0,
      4,
      4,
      0
    ],
    [
      0,
      5,
      5,
      1
    ]
  ],
  "provenance": "Re-run only the original unresolved atlas cases from u0=a; original atlas unchanged.",
  "method": "step_factor=.125, tmax=12000, residual tolerance 1e-10",
  "time": [
    8371.25,
    5340.909090917207
  ],
  "residual": [
    9.997369598835348e-11,
    9.984185700417925e-11
  ],
  "gap": [
    0.002096550720948005,
    0.0028345896880343584
  ],
  "DOP853_endpoint_errors": [
    1.3215582339023703e-13,
    2.0051422026114267e-12
  ],
  "base_sha256": "0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994"
}


==> anc/phase_repro/inputs/basins_metadata.json <==
{
  "status": "COMPLETE",
  "engine": "n=2 angular RK4 from shared core.py",
  "core_sha256_before": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413",
  "script_sha256": "d8c2311f2d56dea4fafcb23f7a17345752ed31ead98c7c668215b392f1cc9cc4",
  "python": "3.13.14",
  "numpy": "2.3.5",
  "model": "h=Gamma=1; fixed unit-weight cycle; frozen anchors",
  "N": 12,
  "n": 2,
  "p_values": [
    0.5,
    0.1
  ],
  "alpha_grid": [
    0.25,
    0.5,
    0.75,
    1.0,
    1.5,
    2.0,
    3.0,
    4.0
  ],
  "beta_grid": [
    0.0,
    0.25,
    0.5,
    1.0,
    2.0,
    3.0,
    4.0,
    6.0,
    8.0
  ],
  "anchor_seed": 2026091800,
  "number_of_frozen_anchor_realizations_per_p": 1,
  "search_start_names": [
    "prepared_anchor",
    "all_facts",
    "all_opposite",
    "twist_plus",
    "twist_minus",
    "uniform_00",
    "uniform_01",
    "uniform_02",
    "uniform_03",
    "uniform_04",
    "uniform_05",
    "uniform_06",
    "uniform_07",
    "uniform_08",
    "uniform_09",
    "uniform_10",
    "uniform_11"
  ],
  "search_uniform_seeds": [
    2026091830,
    2026091831,
    2026091832,
    2026091833,
    2026091834,
    2026091835,
    2026091836,
    2026091837,
    2026091838,
    2026091839,
    2026091840,
    2026091841
  ],
  "frequency_uniform_seeds": [
    2026091900,
    2026091901,
    2026091902,
    2026091903,
    2026091904,
    2026091905,
    2026091906,
    2026091907,
    2026091908,
    2026091909,
    2026091910,
    2026091911,
    2026091912,
    2026091913,
    2026091914,
    2026091915,
    2026091916,
    2026091917,
    2026091918,
    2026091919,
    2026091920,
    2026091921,
    2026091922,
    2026091923,
    2026091924,
    2026091925,
    2026091926,
    2026091927,
    2026091928,
    2026091929,
    2026091930,
    2026091931,
    2026091932,
    2026091933,
    2026091934,
    2026091935,
    2026091936,
    2026091937,
    2026091938,
    2026091939,
    2026091940,
    2026091941,
    2026091942,
    2026091943,
    2026091944,
    2026091945,
    2026091946,
    2026091947,
    2026091948,
    2026091949,
    2026091950,
    2026091951,
    2026091952,
    2026091953,
    2026091954,
    2026091955,
    2026091956,
    2026091957,
    2026091958,
    2026091959,
    2026091960,
    2026091961,
    2026091962,
    2026091963,
    2026091964,
    2026091965,
    2026091966,
    2026091967,
    2026091968,
    2026091969,
    2026091970,
    2026091971,
    2026091972,
    2026091973,
    2026091974,
    2026091975,
    2026091976,
    2026091977,
    2026091978,
    2026091979,
    2026091980,
    2026091981,
    2026091982,
    2026091983,
    2026091984,
    2026091985,
    2026091986,
    2026091987,
    2026091988,
    2026091989,
    2026091990,
    2026091991,
    2026091992,
    2026091993,
    2026091994,
    2026091995,
    2026091996,
    2026091997,
    2026091998,
    2026091999,
    2026092000,
    2026092001,
    2026092002,
    2026092003,
    2026092004,
    2026092005,
    2026092006,
    2026092007,
    2026092008,
    2026092009,
    2026092010,
    2026092011,
    2026092012,
    2026092013,
    2026092014,
    2026092015,
    2026092016,
    2026092017,
    2026092018,
    2026092019,
    2026092020,
    2026092021,
    2026092022,
    2026092023,
    2026092024,
    2026092025,
    2026092026,
    2026092027
  ],
  "paired_current_starts_across_p": true,
  "distinction": "Additional current-opinion starts keep a frozen and are not u(0)=a preparations.",
  "res_tol": 1e-08,
  "refine_res_tol": 1e-10,
  "gap_threshold": 1e-06,
  "rms_cluster_threshold": 0.001,
  "linear_error_threshold": 0.0001,
  "linear_error_diagnostic": "sqrt(N)*endpoint_residual/gap; a local linear diagnostic, not a rigorous global error bound",
  "refinement": "Only converged positive-gap candidates above the linear-error threshold are continued, at most 500 additional time units; stricter convergence flag retained. Candidates remaining uncertain are excluded from accepted clusters.",
  "tmax_per_primary_or_refinement": 500.0,
  "step_factor": 0.25,
  "status_codes": {
    "0": "accepted_stable_endpoint",
    "1": "integration_unconverged",
    "2": "converged_nonpositive_gap",
    "3": "converged_small_positive_gap",
    "4": "cluster_uncertain_linear_error_diagnostic",
    "5": "invalid_diagnostic",
    "6": "refinement_target_unconverged"
  },
  "clustering": "Connected components of pairwise RMS nodewise Euclidean distance <=1e-3 among accepted stable endpoints; component order is lowest input index; representative minimizes residual. Counts are finite-search numerical lower bounds subject to the recorded tolerances.",
  "selection_rule": "Maximize accepted stable cluster count; minimize unconverged count (including stricter refinement failures); maximize minimum accepted endpoint gap; tie-break ascending alpha index, then beta index.",
  "witness_selections": [
    {
      "p": 0.5,
      "alpha": 2.0,
      "beta": 2.0,
      "alpha_index": 5,
      "beta_index": 4,
      "search_stable_clusters": 6,
      "unconverged": 0,
      "minimum_accepted_gap": 0.2799783727214809
    },
    {
      "p": 0.1,
      "alpha": 1.0,
      "beta": 8.0,
      "alpha_index": 3,
      "beta_index": 8,
      "search_stable_clusters": 5,
      "unconverged": 0,
      "minimum_accepted_gap": 0.10405121791091773
    }
  ],
  "frequency_denominator": 128,
  "frequency_scope": "128 independent uniform-sphere current-opinion starts per selected frozen system; all unresolved categories remain in denominator. The 17 primary starts are never frequency observations.",
  "supplemental_beta_exploration": false,
  "elapsed_seconds": 2.849639892578125,
  "npz_sha256": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
  "core_sha256_after": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413",
  "primary_trajectory_count": 2448,
  "frequency_trajectory_count": 256,
  "primary_refinement_count": 0,
  "frequency_refinement_count": 0,
  "witness_final_cluster_counts": [
    8,
    6
  ],
  "frequency_status_counts": [
    [
      128,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      128,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ],
  "frequency_cluster_counts": [
    [
      32,
      32,
      20,
      2,
      7,
      18,
      10,
      7
    ],
    [
      86,
      9,
      10,
      15,
      5,
      3
    ]
  ],
  "maximum_recorded_energy_increase": 5.684341886080802e-14,
  "maximum_norm_error": 1.1102230246251565e-16
}


==> anc/phase_repro/inputs/basins_refinements.json <==
{
  "status": "COMPLETE",
  "scope": "Continuation overlay; original basins outputs are immutable",
  "source_hashes_before": {
    "basins.npz": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
    "basins_metadata.json": "e6024512141e8ce3bb0566a0b0a6788a6276862d0b686afdfff97fbd62a8aae6",
    "basins.py": "d8c2311f2d56dea4fafcb23f7a17345752ed31ead98c7c668215b392f1cc9cc4",
    "core.py": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413"
  },
  "source_hashes_after": {
    "basins.npz": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
    "basins_metadata.json": "e6024512141e8ce3bb0566a0b0a6788a6276862d0b686afdfff97fbd62a8aae6",
    "basins.py": "d8c2311f2d56dea4fafcb23f7a17345752ed31ead98c7c668215b392f1cc9cc4",
    "core.py": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413"
  },
  "script_sha256": "5a3dba3321f36efd92b3d6e0d2642abbe0f29a117a68f7dc504172e971b247a4",
  "npz_sha256": "d3a96b7fe9740c4c5d76a92fc5718c0ffe26a0cf3ccc4376e8e77ba6eae0b1d6",
  "continuation_residual_tolerance": 1e-10,
  "step_factor": 0.125,
  "integration_scheme": "Shared n=2 angular RK4, continuation from original terminal vectors",
  "cumulative_time_targets": [
    2000.0,
    12000.0
  ],
  "second_stage_rule": "Only trajectories still unconverged at total time 2000 continue to total time 12000",
  "original_trajectory_prefix": "Original step factor .25 retained; only continuation uses .125. This continuation is not a from-initial-state half-step validation.",
  "indices_columns": [
    "p_index",
    "alpha_index",
    "beta_index",
    "start_index"
  ],
  "indices": [
    [
      1,
      0,
      7,
      16
    ],
    [
      1,
      0,
      8,
      16
    ],
    [
      1,
      1,
      8,
      16
    ]
  ],
  "affected_cell_indices": [
    [
      1,
      0,
      7
    ],
    [
      1,
      0,
      8
    ],
    [
      1,
      1,
      8
    ]
  ],
  "status_codes": {
    "0": "accepted_stable_endpoint",
    "1": "integration_unconverged",
    "2": "converged_nonpositive_gap",
    "3": "converged_small_positive_gap",
    "4": "cluster_uncertain_linear_error_diagnostic",
    "5": "invalid_diagnostic",
    "6": "refinement_target_unconverged"
  },
  "gap_threshold": 1e-06,
  "rms_cluster_threshold": 0.001,
  "linear_error_threshold": 0.0001,
  "linear_error_diagnostic": "sqrt(N)*residual/gap is a local linear diagnostic, not a global rigorous error bound",
  "clustering": "Same connected-component RMS clustering as basins.py, with original unaffected endpoints plus continued endpoints",
  "final_status": [
    0,
    0,
    0
  ],
  "final_residual": [
    9.994721716921617e-11,
    9.991607541337544e-11,
    9.952016988279411e-11
  ],
  "final_gap": [
    0.02678126755197045,
    0.008592333858625926,
    0.044309951303159845
  ],
  "final_cumulative_time": [
    704.5283018868504,
    2186.5217391304245,
    664.4285714285918
  ],
  "stages_executed": [
    [
      true,
      true,
      true
    ],
    [
      false,
      true,
      false
    ]
  ],
  "original_cell_counts": [
    4,
    3,
    4
  ],
  "new_cell_counts": [
    5,
    4,
    5
  ],
  "original_grid_maxima": [
    6,
    5
  ],
  "overlaid_grid_maxima": [
    6,
    5
  ],
  "fixed_witness_indices": [
    [
      5,
      4
    ],
    [
      3,
      8
    ]
  ],
  "witness_scope": "Witness selection is fixed to the original 500-time scan; continuation does not reselect or rerun the 128-start frequency experiments",
  "frequency_data_unchanged": true,
  "elapsed_seconds": 7.050511837005615
}


==> anc/phase_repro/inputs/comparisons_metadata.json <==
{
  "status": "COMPUTED_PENDING_INDEPENDENT_VALIDATION",
  "created_utc": "2026-09-18T07:52:17.998081+00:00",
  "elapsed_seconds": 2.575147000141442,
  "purpose": "Figure 4 finite parameter cuts on specified fixed graph examples",
  "model": "du_i=(I-u_i u_i^T)[f+alpha*a_i+beta*sum_j A_ij*u_j], f=(1,0,...,0); anchors a_i=u_i(0) remain frozen",
  "alpha": 2.0,
  "preparations_p": [
    0.5,
    0.1
  ],
  "g_grid": [
    0.0,
    1.0,
    2.0,
    3.0,
    4.0,
    5.0,
    6.0,
    7.0,
    8.0,
    9.0,
    10.0,
    11.0,
    12.0
  ],
  "seeds": [
    2026091900,
    2026091901,
    2026091902,
    2026091903,
    2026091904,
    2026091905,
    2026091906,
    2026091907
  ],
  "whole_anchor_realizations_per_p_setting": 8,
  "seed_pairing": "Identical anchors are reused across g and across graph structures at identical N and n. The two p conditions reuse seed identifiers but are summarized separately.",
  "adjacency": "Raw symmetric nonnegative adjacency; zero diagonal; no degree normalization. Exact matrices are in NPZ.",
  "coupling_coordinates": "g=beta*lambda_max(D+A); raw beta is preserved per setting and may differ across graph examples at fixed g.",
  "comparisons": {
    "structure": [
      "cycle_N12_n2",
      "star_N12_n2",
      "modular_N12_n2"
    ],
    "dimension": [
      "cycle_N12_n2",
      "cycle_N12_n3",
      "cycle_N12_n6"
    ],
    "size": [
      "cycle_N8_n2",
      "cycle_N12_n2",
      "cycle_N24_n2"
    ]
  },
  "statistical_unit": "One whole-network anchor realization on one specified graph; individual nodes and repeated g values are not independent replicates.",
  "summary": "At each p and g, arithmetic mean over verified stable whole-anchor realizations; SEM = sample SD / sqrt(number of those realizations), ddof=1. Mean is NaN for n=0; SEM is NaN for n<2. Counts are saved explicitly. Missing or unstable trajectories never enter as zero.",
  "misinformation_label": "q_i=u_i dot f < 0. The fraction with |q_i|<=1e-6 is separately retained to flag sign-boundary sensitivity.",
  "solver": {
    "method": "RK4 in angular coordinates for n=2; ambient-coordinate RK4 followed by unit-sphere projection after each full step for n>2, from core.py",
    "step_factor": 0.25,
    "initial_tmax": 500.0,
    "extended_tmax": 2000.0,
    "extension": "Failed convergence cases restart from the same original anchor preparation and integrate to extended_tmax.",
    "energy_diagnostic": "Maximum energy increase between diagnostic samples taken every 20 integration steps, not an every-step monotonicity proof.",
    "norm_diagnostic": "Maximum over nodes of final-state norm deviation; higher-dimensional outputs are explicitly projected by the integrator.",
    "residual_tolerance": 1e-08,
    "stable_gap_threshold": 1e-06
  },
  "array_axes": {
    "states": [
      "p",
      "realization",
      "g",
      "node",
      "component"
    ],
    "anchors_and_initial_states": [
      "p",
      "realization",
      "node",
      "component"
    ],
    "trajectory_metrics": [
      "p",
      "realization",
      "g"
    ],
    "summary_metrics": [
      "p",
      "g"
    ]
  },
  "interpretation_limit": "Three concrete graph examples and selected semantic-dimension/size cuts with conditional anchor ensembles. This is not a random-graph ensemble estimate, an exhaustive network comparison, a thermodynamic limit, or proof of universal collapse under g.",
  "settings": [
    {
      "name": "cycle_N12_n2",
      "graph": "cycle",
      "N": 12,
      "n": 2,
      "lambda_max_signless_laplacian": 3.9999999999999996,
      "raw_beta_grid": [
        0.0,
        0.25000000000000006,
        0.5000000000000001,
        0.7500000000000001,
        1.0000000000000002,
        1.2500000000000002,
        1.5000000000000002,
        1.7500000000000002,
        2.0000000000000004,
        2.2500000000000004,
        2.5000000000000004,
        2.7500000000000004,
        3.0000000000000004
      ],
      "trajectory_count": 208,
      "extended_count": 0,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 1.1102230246251565e-16,
      "max_energy_increase": 1.4210854715202004e-14
    },
    {
      "name": "star_N12_n2",
      "graph": "star",
      "N": 12,
      "n": 2,
      "lambda_max_signless_laplacian": 12.0,
      "raw_beta_grid": [
        0.0,
        0.08333333333333333,
        0.16666666666666666,
        0.25,
        0.3333333333333333,
        0.4166666666666667,
        0.5,
        0.5833333333333334,
        0.6666666666666666,
        0.75,
        0.8333333333333334,
        0.9166666666666666,
        1.0
      ],
      "trajectory_count": 208,
      "extended_count": 0,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 1.1102230246251565e-16,
      "max_energy_increase": 1.4210854715202004e-14
    },
    {
      "name": "modular_N12_n2",
      "graph": "modular",
      "N": 12,
      "n": 2,
      "lambda_max_signless_laplacian": 10.449489742783177,
      "raw_beta_grid": [
        0.0,
        0.09569845271063487,
        0.19139690542126975,
        0.2870953581319046,
        0.3827938108425395,
        0.47849226355317437,
        0.5741907162638092,
        0.6698891689744441,
        0.765587621685079,
        0.8612860743957138,
        0.9569845271063487,
        1.0526829798169837,
        1.1483814325276185
      ],
      "trajectory_count": 208,
      "extended_count": 0,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 1.1102230246251565e-16,
      "max_energy_increase": 7.105427357601002e-15
    },
    {
      "name": "cycle_N12_n3",
      "graph": "cycle",
      "N": 12,
      "n": 3,
      "lambda_max_signless_laplacian": 3.9999999999999996,
      "raw_beta_grid": [
        0.0,
        0.25000000000000006,
        0.5000000000000001,
        0.7500000000000001,
        1.0000000000000002,
        1.2500000000000002,
        1.5000000000000002,
        1.7500000000000002,
        2.0000000000000004,
        2.2500000000000004,
        2.5000000000000004,
        2.7500000000000004,
        3.0000000000000004
      ],
      "trajectory_count": 208,
      "extended_count": 0,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 2.220446049250313e-16,
      "max_energy_increase": 2.1316282072803006e-14
    },
    {
      "name": "cycle_N12_n6",
      "graph": "cycle",
      "N": 12,
      "n": 6,
      "lambda_max_signless_laplacian": 3.9999999999999996,
      "raw_beta_grid": [
        0.0,
        0.25000000000000006,
        0.5000000000000001,
        0.7500000000000001,
        1.0000000000000002,
        1.2500000000000002,
        1.5000000000000002,
        1.7500000000000002,
        2.0000000000000004,
        2.2500000000000004,
        2.5000000000000004,
        2.7500000000000004,
        3.0000000000000004
      ],
      "trajectory_count": 208,
      "extended_count": 0,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 2.220446049250313e-16,
      "max_energy_increase": 1.4210854715202004e-14
    },
    {
      "name": "cycle_N8_n2",
      "graph": "cycle",
      "N": 8,
      "n": 2,
      "lambda_max_signless_laplacian": 4.0,
      "raw_beta_grid": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0,
        1.25,
        1.5,
        1.75,
        2.0,
        2.25,
        2.5,
        2.75,
        3.0
      ],
      "trajectory_count": 208,
      "extended_count": 0,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 1.1102230246251565e-16,
      "max_energy_increase": 7.105427357601002e-15
    },
    {
      "name": "cycle_N24_n2",
      "graph": "cycle",
      "N": 24,
      "n": 2,
      "lambda_max_signless_laplacian": 4.0,
      "raw_beta_grid": [
        0.0,
        0.25,
        0.5,
        0.75,
        1.0,
        1.25,
        1.5,
        1.75,
        2.0,
        2.25,
        2.5,
        2.75,
        3.0
      ],
      "trajectory_count": 208,
      "extended_count": 1,
      "converged_count": 208,
      "verified_stable_count": 208,
      "unconverged_count": 0,
      "nonpositive_gap_count": 0,
      "near_zero_positive_gap_count": 0,
      "near_boundary_trajectory_count": 0,
      "max_norm_error": 1.1102230246251565e-16,
      "max_energy_increase": 2.842170943040401e-14
    }
  ],
  "python": "3.13.14 (main, Jul 23 2026, 14:48:16) [Clang 22.1.3 ]",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.18.0"
  },
  "source_sha256": {
    "comparisons.py": "f893e2a5ca6057bf86f75f2a50c65b538e5c43a8331e28276b17b113e1ba77f5",
    "core.py": "3c1dfc97712ad40f25ca6934441d537d8d27d68950d0ab61fe632a46f62c0413",
    "FIGURE_CONTRACT.md": "221946777f986fde67975833c085acb776c6ccf56b52cd628a80243cd0a2c6c0"
  },
  "data_sha256": "1255d5813d67ba4715945d7dc1bed312c7172b5dc8c531cf4b7c0dda76430157"
}


==> anc/phase_repro/inputs/figure_provenance.json <==
{
  "data_and_source_sha256": {
    "atlas.npz": "0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994",
    "atlas_refinements.npz": "c6f9b768f82364f482ccf80795dbeea9c1f1a7286895be9859a567b190f4c2ee",
    "basins.npz": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
    "basins_refinements.npz": "d3a96b7fe9740c4c5d76a92fc5718c0ffe26a0cf3ccc4376e8e77ba6eae0b1d6",
    "comparisons.npz": "1255d5813d67ba4715945d7dc1bed312c7172b5dc8c531cf4b7c0dda76430157",
    "render_figures.py": "fbeceb4647fdf7133aa4b205fa6041ac933c30e13d622230a10f54cb9f13814c"
  },
  "refinement_policy": "Overlay explicitly indexed atlas_refinements and basins_refinements; original arrays remain intact. Basin witnesses retain original T=500 selection.",
  "figures": [
    "figure_01_final_states",
    "figure_02_stability_branches",
    "figure_03_multistability",
    "figure_04_network_dimension_size"
  ],
  "width_inches": 7.16,
  "png_dpi": 400
}


==> anc/phase_repro/reference_sources/FIGURE_CONTRACT.md <==
# Four main figures: finite computational first edition

Date: 2026-09-18. Scope: reproduce the current fixed-anchor model, perform a bounded numerical study, and create all four English main figures. This is a finite-size, finite-sample study; it is not an exhaustive phase diagram or a claim of a thermodynamic phase transition.

## Immutable model decisions

- N agents; semantic dimension n >= 2; unit facts vector f=(1,0,...,0).
- h=Gamma=1, alpha=kappa/h, beta=J/h. Common kappa in this edition.
- A is a fixed, symmetric, nonnegative raw adjacency with zero diagonal. No row normalization.
- dot u_i = (I-u_i u_i^T)[f+alpha a_i+beta sum_j A_ij u_j].
- Random preparation: a_i=u_i(0), drawn once and frozen. Independent conditional-uniform hemispheres with wrong-side probability p=0.5 or p=0.1.
- Additional starts for basin searches hold the same anchors fixed. They do not satisfy the original preparation rule and are labeled as a separate experiment.
- Report unconverged trajectories, nonpositive spectral gaps, near-boundary labels, and discovered-attractor counts separately. A finite multistart search gives a lower bound on the number of stable equilibria.

## Figure contracts

1. **Final-state maps.** Quantitative. Compare selected-state misinformation fraction and average factual alignment over alpha,beta, with p=0.5 and p=0.1 side by side. Baseline: cycle, N=12,n=2, alpha and beta on 17 by 17 grids in [0,4], eight independent whole-network anchor realizations per p. Same anchors reused across the parameter grid. No interpolation beyond colored parameter cells. Missing convergence is never plotted as scientific zero.
2. **Spectral stability and branches.** Quantitative. Show the selected equilibria's spectral recovery margins and quasistatically continued attracting branches for frozen anchors, distinguishing stable samples from unresolved or nonstable points. Overlay the uniform sufficient certificate where appropriate. Continuation is not claimed to enumerate unstable branches or every equilibrium.
3. **Multistability and state selection.** Quantitative. Search frozen-anchor systems from multiple starts, show distinct verified stable attractors found, and give uniform-random-start selection frequencies at explicitly selected witness points. Compare both p settings. Purpose-built starts are excluded from uniform-start frequency denominators. Anchors are fixed throughout each basin experiment.
4. **Network, dimension, and size comparisons.** Quantitative. Use one-dimensional parameter cuts at alpha=2 to compare specific graph structures, n, and N under both preparations. Distinguish raw beta from g=beta*lambda_max(D+A). These are specified graph examples and conditional anchor ensembles, not estimates over all complex networks.

## Visual and evidence requirements

- Audience: mathematical/network research; English labels; double-column-width figures (7.16 inches) with readable panels.
- Export each figure to vector PDF and SVG plus 400 dpi PNG. Provide a combined four-page PDF and concise captions.
- Use perceptually ordered heatmaps, discrete attractor-count colors, line styles/markers for comparison curves, and neutral missing-data marks. Keep scales common between paired distributions where applicable.
- Preserve the actual A, anchors, initial states, final states, seeds, parameter values, residuals, integration times, spectral margins, and convergence status.
- Numerical engine: angular-coordinate RK4 for n=2; ambient RK4 with a projection after each complete step for n>2. Use convergence checks and energy diagnostics, and validate selected runs by halving the step and independent adaptive ODE integration. The method and its finite tolerances must be stated.
- Stable state means residual below tolerance and positive tangent-Hessian spectral margin. The artifact records thresholds; near-zero or negative margins remain distinct.
- Statistical unit: one entire anchor realization on a specified graph. Repeated nodes or parameter views are not independent network samples.
- Captions must state sample counts, conditional distributions, selection rules, and coverage. Plot data must be saved separately from renderer code.
- Completion: four nonplaceholder main figures, source code, raw/derived numerical data, numerical and independent reviews, visual inspection, and an evidence-bounded handoff.


==> anc/phase_repro/reference_sources/atlas.py <==
#!/usr/bin/env python3
"""Frozen-anchor selected-state atlas and independent attracting continuations.

Creates only atlas.npz and atlas_metadata.json beside this script.
Run only after the shared core.py has been declared ready.
"""
from __future__ import annotations

import sys
sys.dont_write_bytecode = True

from collections import Counter
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path
import platform
import time

import numpy as np

from core import adjacency, integrate_batch, sample_anchors, spectral_batch


ROOT = Path(__file__).resolve().parent
N, DIM = 12, 2
P_VALUES = np.array([0.5, 0.1])
SEEDS = np.arange(2026091800, 2026091808, dtype=np.int64)
ALPHAS = np.linspace(0.0, 4.0, 17)
BETAS = np.linspace(0.0, 4.0, 17)
BRANCH_ALPHAS = np.linspace(0.1, 4.0, 41)
BRANCH_BETA = 3.0
STEP_FACTOR = 0.25
BASE_TMAX = 500.0
EXTENDED_TMAX = 2000.0
RES_TOL = 1.0e-8
GAP_TOL = 1.0e-6
LABEL_TOL = 1.0e-8
METRIC_KEYS = (
    "M", "M_deadband", "meanq", "gap", "residual", "time",
    "status", "converged", "extension_used", "boundary_count",
    "energy_increase", "norm_error", "final_norm_error",
    "initial_energy", "final_energy", "steps",
)


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def vector(value, count: int, dtype=float) -> np.ndarray:
    out = np.asarray(value, dtype=dtype)
    if out.ndim == 0:
        return np.full(count, out.item(), dtype=dtype)
    if out.shape != (count,):
        raise ValueError(f"Expected scalar or ({count},), received {out.shape}")
    return out.copy()


def parameters(value, count: int) -> np.ndarray:
    return vector(value, count, float)


def energy(A, u, a, alpha, beta) -> np.ndarray:
    field = -u[:, :, 0].sum(axis=1)
    anchor = -alpha * np.einsum("bik,bik->b", a, u)
    pair = -0.5 * beta * np.einsum("ij,bik,bjk->b", A, u, u)
    return field + anchor + pair


def normalize_result(result: dict, count: int) -> dict:
    out = {"u": np.asarray(result["u"], dtype=float).copy()}
    if out["u"].shape != (count, N, DIM):
        raise ValueError(f"Unexpected final-state shape: {out['u'].shape}")
    for name in ("residual", "time", "energy_increase", "norm_error"):
        out[name] = vector(result[name], count)
    out["steps"] = vector(result["steps"], count, np.int64)
    out["converged"] = vector(result["converged"], count, bool)
    # A solver flag alone never certifies an inaccurate or nonfinite endpoint.
    out["converged"] &= (
        np.isfinite(out["residual"])
        & (out["residual"] <= RES_TOL)
        & np.isfinite(out["u"]).all(axis=(1, 2))
    )
    return out


def run_batch(A, a, alpha, beta, u0=None, label="batch") -> dict:
    """One base integration plus at most one bounded continuation extension."""
    count = len(a)
    alpha = parameters(alpha, count)
    beta = parameters(beta, count)
    initial = a.copy() if u0 is None else np.asarray(u0, dtype=float).copy()
    started = time.perf_counter()
    result = normalize_result(
        integrate_batch(
            A, a, alpha, beta, u0=initial,
            step_factor=STEP_FACTOR, tmax=BASE_TMAX, res_tol=RES_TOL,
        ),
        count,
    )
    needs_extension = ~result["converged"]
    can_extend = needs_extension & np.isfinite(result["u"]).all(axis=(1, 2))
    extension_used = np.zeros(count, dtype=bool)
    if np.any(can_extend):
        take = np.flatnonzero(can_extend)
        print(
            f"{label}: extending {len(take)}/{count} unresolved endpoints "
            f"once toward total t={EXTENDED_TMAX:g}",
            flush=True,
        )
        more = normalize_result(
            integrate_batch(
                A, a[take], alpha[take], beta[take], u0=result["u"][take],
                step_factor=STEP_FACTOR,
                tmax=EXTENDED_TMAX - BASE_TMAX, res_tol=RES_TOL,
            ),
            len(take),
        )
        result["time"][take] += more["time"]
        result["steps"][take] += more["steps"]
        for name in ("energy_increase", "norm_error"):
            result[name][take] = np.maximum(result[name][take], more[name])
        for name in ("u", "residual", "converged"):
            result[name][take] = more[name]
        extension_used[take] = True

    gap = np.full(count, np.nan)
    finite = np.isfinite(result["u"]).all(axis=(1, 2))
    if np.any(finite):
        gap[finite] = np.asarray(
            spectral_batch(A, result["u"][finite], a[finite], alpha[finite], beta[finite]),
            dtype=float,
        )
    status = np.full(count, "unresolved", dtype="<U10")
    valid = result["converged"] & np.isfinite(gap)
    status[valid & (gap > GAP_TOL)] = "stable"
    status[valid & (gap < -GAP_TOL)] = "unstable"
    status[valid & (np.abs(gap) <= GAP_TOL)] = "nearzero"
    q = result["u"][:, :, 0]
    M = np.mean(q < 0.0, axis=1)
    M_deadband = np.mean(q < -LABEL_TOL, axis=1)
    meanq = np.mean(q, axis=1)
    # Nonfinite endpoints must not silently yield zero misinformation.
    for arr in (M, M_deadband, meanq):
        arr[~finite] = np.nan
    result.update({
        "M": M,
        "M_deadband": M_deadband,
        "meanq": meanq,
        "gap": gap,
        "status": status,
        "extension_used": extension_used,
        "boundary_count": np.sum(np.abs(q) <= LABEL_TOL, axis=1),
        "final_norm_error": np.max(
            np.abs(np.linalg.norm(result["u"], axis=-1) - 1.0), axis=1
        ),
        "initial_energy": energy(A, initial, a, alpha, beta),
        "final_energy": energy(A, result["u"], a, alpha, beta),
        "u0": initial,
    })
    counts = dict(Counter(status.tolist()))
    print(
        f"{label}: {counts}, elapsed={time.perf_counter()-started:.2f}s, "
        f"max_residual={np.nanmax(result['residual']):.3g}",
        flush=True,
    )
    return result


def dtype_for(name: str):
    if name == "status":
        return "<U10"
    if name in ("converged", "extension_used"):
        return bool
    if name == "boundary_count":
        return np.int16
    if name == "steps":
        return np.int64
    return float


def summary(status, result: dict, prefix="") -> dict:
    return {
        "cases": int(np.asarray(status).size),
        "status_counts": dict(Counter(np.asarray(status).ravel().tolist())),
        "extended_cases": int(np.sum(result[prefix + "extension_used"])),
        "maximum_residual": float(np.nanmax(result[prefix + "residual"])),
        "maximum_energy_increase": float(np.nanmax(result[prefix + "energy_increase"])),
        "maximum_norm_error": float(np.nanmax(result[prefix + "norm_error"])),
        "maximum_final_norm_error": float(np.nanmax(result[prefix + "final_norm_error"])),
        "maximum_model_integration_time": float(np.nanmax(result[prefix + "time"])),
    }


def main() -> None:
    output = ROOT / "atlas.npz"
    metadata_path = ROOT / "atlas_metadata.json"
    if output.exists() or metadata_path.exists():
        raise FileExistsError("Refusing to overwrite an existing atlas result.")
    for filename in ("core.py", "FIGURE_CONTRACT.md"):
        if not (ROOT / filename).is_file():
            raise FileNotFoundError(ROOT / filename)
    start_iso = datetime.now(timezone.utc).isoformat()
    wall_start = time.perf_counter()
    A = np.asarray(adjacency("cycle", N), dtype=float)
    if A.shape != (N, N) or not np.allclose(A, A.T) or np.any(np.diag(A)):
        raise ValueError("Shared core did not provide the specified simple cycle.")
    if not np.allclose(A.sum(axis=1), 2.0):
        raise ValueError("The atlas requires the raw unit-weight cycle.")
    anchors = np.array([
        [sample_anchors(N, DIM, float(p), int(seed)) for seed in SEEDS]
        for p in P_VALUES
    ])
    if anchors.shape != (2, 8, N, DIM):
        raise ValueError(f"Unexpected anchor shape {anchors.shape}")
    if not np.allclose(np.linalg.norm(anchors, axis=-1), 1.0, atol=1e-12):
        raise ValueError("Nonunit anchors.")
    negative = anchors[..., 0] < 0.0
    if np.any(negative[1] & ~negative[0]):
        raise ValueError("The same-seed p=0.1 wrong set is not nested in p=0.5.")

    atlas_shape = (2, 8, len(ALPHAS), len(BETAS))
    data = {
        "A": A,
        "p_values": P_VALUES,
        "seeds": SEEDS,
        "alpha": ALPHAS,
        "beta": BETAS,
        "anchors": anchors,
        "u": np.empty(atlas_shape + (N, DIM)),
        "branch_alpha": BRANCH_ALPHAS,
        "branch_beta": np.array(BRANCH_BETA),
        "branch_direction": np.array(["up", "down"]),
        "branch_execution_order": np.array([
            np.arange(len(BRANCH_ALPHAS)),
            np.arange(len(BRANCH_ALPHAS) - 1, -1, -1),
        ]),
    }
    for name in METRIC_KEYS:
        data[name] = np.empty(atlas_shape, dtype=dtype_for(name))

    alpha_mesh, beta_mesh = np.meshgrid(ALPHAS, BETAS, indexing="ij")
    grid_count = alpha_mesh.size
    # One whole-network realization per batch keeps progress visible, while
    # batching all 289 parameter points preserves efficient vectorized updates.
    for ip, p in enumerate(P_VALUES):
        for ir, seed in enumerate(SEEDS):
            batch_a = np.broadcast_to(anchors[ip, ir], (grid_count, N, DIM)).copy()
            result = run_batch(
                A, batch_a, alpha_mesh.ravel(), beta_mesh.ravel(),
                label=f"atlas p={p:g} rep={ir} seed={seed}",
            )
            data["u"][ip, ir] = result["u"].reshape(len(ALPHAS), len(BETAS), N, DIM)
            for name in METRIC_KEYS:
                data[name][ip, ir] = result[name].reshape(len(ALPHAS), len(BETAS))

    branch_shape = (2, 2, len(BRANCH_ALPHAS))
    for name in METRIC_KEYS:
        data["branch_" + name] = np.empty(branch_shape, dtype=dtype_for(name))
    data["branch_u"] = np.empty(branch_shape + (N, DIM))
    data["branch_u0"] = np.empty(branch_shape + (N, DIM))
    data["branch_chain_valid"] = np.empty(branch_shape, dtype=bool)
    data["branch_predecessor_converged"] = np.empty(branch_shape, dtype=bool)
    data["branch_cumulative_time"] = np.empty(branch_shape)
    branch_a = anchors[:, 0].copy()
    for idir, direction in enumerate(("up", "down")):
        current = branch_a.copy()  # Independent initialization for each sweep.
        predecessor_converged = np.ones(2, dtype=bool)
        chain_valid = np.ones(2, dtype=bool)
        cumulative_time = np.zeros(2)
        for ia in data["branch_execution_order"][idir]:
            result = run_batch(
                A, branch_a, float(BRANCH_ALPHAS[ia]), BRANCH_BETA,
                u0=current, label=f"branch {direction} alpha={BRANCH_ALPHAS[ia]:.4g}",
            )
            data["branch_predecessor_converged"][:, idir, ia] = predecessor_converged
            chain_valid &= result["status"] == "stable"
            data["branch_chain_valid"][:, idir, ia] = chain_valid
            cumulative_time += result["time"]
            data["branch_cumulative_time"][:, idir, ia] = cumulative_time
            data["branch_u"][:, idir, ia] = result["u"]
            data["branch_u0"][:, idir, ia] = result["u0"]
            for name in METRIC_KEYS:
                data["branch_" + name][:, idir, ia] = result[name]
            predecessor_converged = result["converged"].copy()
            current = result["u"].copy()

    if not np.isfinite(data["u"]).all() or not np.isfinite(data["branch_u"]).all():
        print("WARNING: nonfinite endpoints are retained and marked unresolved.", flush=True)
    elapsed = time.perf_counter() - wall_start
    metadata = {
        "status": "COMPLETE_WITH_EXPLICIT_POINT_STATUSES",
        "created_utc": datetime.now(timezone.utc).isoformat(),
        "started_utc": start_iso,
        "wall_seconds_before_serialization": elapsed,
        "model": {
            "N": N, "n": DIM, "graph": "unit-weight cycle", "h": 1.0, "Gamma": 1.0,
            "facts_coordinate": 0, "row_normalized": False, "anchors_fixed": True,
            "prescribed_atlas_initial_condition": "u0 = a",
        },
        "design": {
            "p_values": P_VALUES.tolist(), "seeds": SEEDS.tolist(),
            "alpha": ALPHAS.tolist(), "beta": BETAS.tolist(),
            "atlas_axis_order": ["p", "rep", "alpha", "beta", "node", "coordinate"],
            "metric_axis_order": ["p", "rep", "alpha", "beta"],
            "same_seeds_nested_wrong_sets_verified": True,
            "anchor_realizations": 16,
            "anchor_realizations_per_p": 8,
            "paired_p_groups": 8,
            "statistical_unit": "one entire frozen-anchor realization on the specified fixed graph",
            "parameter_reuse": "The same anchors are reused across every atlas parameter point.",
            "specified_graph_instances": 1,
            "graph_ensemble_sampling": False,
        },
        "integration": {
            "engine": "shared core.integrate_batch; classical RK4 in angular coordinates for n=2",
            "step_factor": STEP_FACTOR, "base_tmax": BASE_TMAX,
            "maximum_target_total_time": EXTENDED_TMAX,
            "extensions": "At most one extension from each finite unresolved endpoint; anchors unchanged.",
            "residual_tolerance": RES_TOL,
            "normalization": "No ambient renormalization for n=2; unit vectors reconstructed from sine/cosine. No postprocessing normalization.",
            "diagnostic_interval": "The core checks energy and convergence after each block of at most 20 physical RK4 steps.",
            "norm_error_scope": "The maximum of the core's endpoint norm error at the base and optional extension endpoints, not an all-stage norm audit.",
        },
        "classification": {
            "stable": "converged with finite residual <= 1e-8 and gap > 1e-6",
            "nearzero": "converged with finite residual <= 1e-8 and abs(gap) <= 1e-6",
            "unstable": "converged with finite residual <= 1e-8 and gap < -1e-6",
            "unresolved": "not converged or nonfinite endpoint/spectral diagnostic",
            "M": "mean(q_i < 0), including the exact sign of saved floating-point endpoints",
            "M_deadband": "mean(q_i < -1e-8)",
            "boundary_count": "count(abs(q_i) <= 1e-8)",
            "unresolved_policy": "Raw metrics retained; unresolved values must be masked in equilibrium plots.",
            "gap_at_unresolved_state": "Diagnostic only; not an equilibrium stability certificate.",
        },
        "branch_design": {
            "rep": 0, "seed": int(SEEDS[0]), "beta": BRANCH_BETA,
            "alpha": BRANCH_ALPHAS.tolist(), "directions": ["up", "down"],
            "axis_order": ["p", "direction", "ascending_alpha_index"],
            "initialization": "Each sweep independently starts from a at its first endpoint.",
            "continuation": "Each subsequent parameter uses the preceding final u while keeping a fixed.",
            "chain_valid": "All points up to this point in execution order are classified stable.",
            "coverage": "Relaxation-based attracting continuations; not all equilibria or unstable branches.",
        },
        "atlas_summary": summary(data["status"], data),
        "branch_summary": summary(data["branch_status"], data, "branch_"),
        "software": {"python": platform.python_version(), "numpy": np.__version__},
        "source_sha256": {
            name: sha256(ROOT / name) for name in ("atlas.py", "core.py", "FIGURE_CONTRACT.md")
        },
    }
    with output.open("xb") as stream:
        np.savez_compressed(stream, **data)
    metadata["output_sha256"] = sha256(output)
    metadata["wall_seconds_total"] = time.perf_counter() - wall_start
    with metadata_path.open("x", encoding="utf-8") as stream:
        json.dump(metadata, stream, indent=2, ensure_ascii=False)
        stream.write("\n")
    print(json.dumps({
        "atlas": metadata["atlas_summary"],
        "branches": metadata["branch_summary"],
        "wall_seconds": metadata["wall_seconds_total"],
        "outputs": [str(output), str(metadata_path)],
    }, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/phase_repro/reference_sources/basins.py <==
"""Figure 3 data: frozen-anchor multistarts and separate uniform-start frequencies.

Run only after the shared numerical engine has passed its independent checks.
This script writes basins.npz and basins_metadata.json in its own directory.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import platform
import sys
import time

sys.dont_write_bytecode = True
import numpy as np


ROOT = Path(__file__).resolve().parent
N, NSEM = 12, 2
PS = np.array([0.5, 0.1])
ALPHAS = np.array([0.25, 0.5, 0.75, 1.0, 1.5, 2.0, 3.0, 4.0])
BETAS = np.array([0.0, 0.25, 0.5, 1.0, 2.0, 3.0, 4.0, 6.0, 8.0])
ANCHOR_SEED = 2026091800
SEARCH_SEEDS = np.arange(2026091830, 2026091842, dtype=np.int64)
FREQUENCY_SEEDS = np.arange(2026091900, 2026092028, dtype=np.int64)
START_NAMES = ["prepared_anchor", "all_facts", "all_opposite", "twist_plus",
               "twist_minus"] + [f"uniform_{i:02d}" for i in range(12)]
RES_TOL, REFINE_TOL = 1e-8, 1e-10
GAP_TOL, CLUSTER_TOL, ERROR_TOL = 1e-6, 1e-3, 1e-4
TMAX, STEP_FACTOR = 500.0, 0.25
STATUS_NAMES = {
    0: "accepted_stable_endpoint",
    1: "integration_unconverged",
    2: "converged_nonpositive_gap",
    3: "converged_small_positive_gap",
    4: "cluster_uncertain_linear_error_diagnostic",
    5: "invalid_diagnostic",
    6: "refinement_target_unconverged",
}


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def uniform_starts(seeds):
    ans = []
    for seed in seeds:
        x = np.random.default_rng(int(seed)).normal(size=(N, NSEM))
        ans.append(x / np.linalg.norm(x, axis=-1, keepdims=True))
    return np.array(ans)


def cluster_states(states, accepted, residuals):
    """Connected components of the <=tol pairwise RMS-distance graph.

    Component labels follow the lowest original endpoint index. Representatives
    minimize residual within a component. This is numerical clustering, not a
    mathematical global uniqueness certificate.
    """
    size = len(states)
    labels = np.full(size, -1, dtype=int)
    reps = np.full(size, -1, dtype=int)
    counts = np.zeros(size, dtype=int)
    diameters = np.full(size, np.nan)
    ids = np.flatnonzero(accepted)
    if not len(ids):
        return labels, reps, counts, diameters, 0, np.nan
    points = states[ids]
    distances = np.sqrt(np.mean(np.sum(
        (points[:, None] - points[None, :]) ** 2, axis=-1), axis=-1))
    parent = np.arange(len(ids))

    def find(k):
        while parent[k] != k:
            parent[k] = parent[parent[k]]
            k = parent[k]
        return int(k)

    for i in range(len(ids)):
        for j in range(i):
            if distances[i, j] <= CLUSTER_TOL:
                ri, rj = find(i), find(j)
                if ri != rj:
                    parent[max(ri, rj)] = min(ri, rj)
    groups = {}
    for k in range(len(ids)):
        groups.setdefault(find(k), []).append(k)
    groups = sorted(groups.values(), key=lambda g: int(ids[g[0]]))
    for label, group in enumerate(groups):
        members = ids[group]
        labels[members] = label
        rep = min(members, key=lambda i: (float(residuals[i]), int(i)))
        reps[label], counts[label] = int(rep), len(group)
        diameters[label] = float(np.max(distances[np.ix_(group, group)]))
    cross = labels[ids, None] != labels[ids][None, :]
    separation = float(distances[cross].min()) if np.any(cross) else np.nan
    return labels, reps, counts, diameters, len(groups), separation


def run_and_refine(core, A, anchors, alpha, beta, initial):
    """Preserve primary endpoints, and refine only the prescribed candidates."""
    B = len(initial)
    al = np.broadcast_to(np.asarray(alpha, float), (B,)).copy()
    be = np.broadcast_to(np.asarray(beta, float), (B,)).copy()
    primary = core.integrate_batch(A, anchors, al, be, u0=initial,
                                   step_factor=STEP_FACTOR, tmax=TMAX,
                                   res_tol=RES_TOL)
    primary_gap = core.spectral_batch(A, primary["u"], anchors, al, be)
    with np.errstate(divide="ignore", invalid="ignore"):
        estimate = np.where(primary_gap > 0,
                            np.sqrt(N) * primary["residual"] / primary_gap,
                            np.inf)
    refine = (primary["converged"] & np.isfinite(primary_gap)
              & (primary_gap > GAP_TOL) & (estimate > ERROR_TOL))
    final = {key: np.array(value, copy=True) for key, value in primary.items()}
    final_gap = primary_gap.copy()
    refine_time = np.zeros(B)
    refine_steps = np.zeros(B, dtype=int)
    refine_converged = np.zeros(B, dtype=bool)
    if np.any(refine):
        ids = np.flatnonzero(refine)
        extra = core.integrate_batch(A, anchors[ids], al[ids], be[ids],
                                     u0=primary["u"][ids],
                                     step_factor=STEP_FACTOR, tmax=TMAX,
                                     res_tol=REFINE_TOL)
        for key in ("u", "residual", "converged", "final_energy"):
            final[key][ids] = extra[key]
        for key in ("energy_increase", "norm_error"):
            final[key][ids] = np.maximum(final[key][ids], extra[key])
        refine_time[ids], refine_steps[ids] = extra["time"], extra["steps"]
        refine_converged[ids] = extra["converged"]
        final["time"][ids] += extra["time"]
        final["steps"][ids] += extra["steps"]
        final_gap[ids] = core.spectral_batch(A, extra["u"], anchors[ids],
                                            al[ids], be[ids])
    with np.errstate(divide="ignore", invalid="ignore"):
        estimate = np.where(final_gap > 0,
                            np.sqrt(N) * final["residual"] / final_gap,
                            np.inf)
    status = np.zeros(B, dtype=np.int8)
    status[~final["converged"]] = 1
    status[refine & ~refine_converged] = 6
    conv = final["converged"]
    status[conv & (final_gap <= 0)] = 2
    status[conv & (final_gap > 0) & (final_gap <= GAP_TOL)] = 3
    status[conv & (final_gap > GAP_TOL) & (estimate > ERROR_TOL)] = 4
    invalid = (~np.isfinite(final_gap) | ~np.isfinite(final["residual"])
               | ~np.all(np.isfinite(final["u"]), axis=(1, 2)))
    status[invalid] = 5
    out = {"primary_" + key: np.array(value) for key, value in primary.items()}
    out.update({"final_" + key: np.array(value) for key, value in final.items()})
    out.update(primary_gap=primary_gap, final_gap=final_gap,
               refine_requested=refine, refinement_time=refine_time,
               refinement_steps=refine_steps, refinement_converged=refine_converged,
               linear_error_estimate=estimate, status=status,
               accepted=status == 0)
    return out


def save(data, metadata):
    np.savez_compressed(ROOT / "basins.npz", **data)
    metadata["npz_sha256"] = digest(ROOT / "basins.npz")
    (ROOT / "basins_metadata.json").write_text(
        json.dumps(metadata, indent=2, allow_nan=False) + "\n", encoding="utf-8")


def main():
    import core
    started = time.time()
    if (ROOT / "basins.npz").exists():
        raise FileExistsError("basins.npz already exists; inspect before rerunning")
    core_hash = digest(ROOT / "core.py")
    A = core.adjacency("cycle", N)
    f = np.array([1.0, 0.0])
    anchors = np.array([core.sample_anchors(N, NSEM, float(p), ANCHOR_SEED)
                        for p in PS])
    random_search = uniform_starts(SEARCH_SEEDS)
    angle = 2 * np.pi * np.arange(N) / N
    twist = np.column_stack([np.cos(angle), np.sin(angle)])
    starts = np.array([np.concatenate([
        a[None], np.broadcast_to(f, (1, N, NSEM)),
        np.broadcast_to(-f, (1, N, NSEM)), twist[None],
        (twist * np.array([1.0, -1.0]))[None], random_search], axis=0)
        for a in anchors])
    P, NA, NB, NS = len(PS), len(ALPHAS), len(BETAS), len(START_NAMES)
    shape = (P, NA, NB, NS)
    full = shape + (N, NSEM)
    initial = np.broadcast_to(starts[:, None, None], full).copy()
    an = np.broadcast_to(anchors[:, None, None, None], full).reshape(-1, N, NSEM)
    al = np.broadcast_to(ALPHAS[None, :, None, None], shape).reshape(-1)
    be = np.broadcast_to(BETAS[None, None, :, None], shape).reshape(-1)
    print(json.dumps({"stage": "primary_start", "trajectories": len(al)}), flush=True)
    search = run_and_refine(core, A, an, al, be, initial.reshape(-1, N, NSEM))
    data = dict(A=A, f=f, p_values=PS, alphas=ALPHAS, betas=BETAS,
                anchor_seed=np.array(ANCHOR_SEED), anchors=anchors,
                search_starts=starts, search_initial=initial,
                search_uniform_seeds=SEARCH_SEEDS,
                search_start_names=np.array(START_NAMES))
    for key, value in search.items():
        data["search_" + key] = value.reshape(shape + value.shape[1:])
    counts = np.zeros((P, NA, NB), dtype=int)
    labels = np.full(shape, -1, dtype=int)
    representatives = np.full(shape, -1, dtype=int)
    cluster_sizes = np.zeros(shape, dtype=int)
    diameters = np.full(shape, np.nan)
    separations = np.full((P, NA, NB), np.nan)
    min_gaps = np.full((P, NA, NB), np.nan)
    for p, ia, ib in np.ndindex(P, NA, NB):
        loc = (p, ia, ib)
        result = cluster_states(data["search_final_u"][loc],
                                data["search_accepted"][loc],
                                data["search_final_residual"][loc])
        labels[loc], representatives[loc], cluster_sizes[loc], diameters[loc], \
            counts[loc], separations[loc] = result
        accepted = data["search_accepted"][loc]
        if np.any(accepted):
            min_gaps[loc] = np.min(data["search_final_gap"][loc][accepted])
    status_counts = np.array([(data["search_status"] == code).sum(axis=-1)
                              for code in STATUS_NAMES])
    unconverged = status_counts[1] + status_counts[6]
    witness_indices = []
    selections = []
    for pidx, p in enumerate(PS):
        candidates = list(np.ndindex(NA, NB))
        def key(index):
            ia, ib = index
            gap = min_gaps[pidx, ia, ib]
            return (-int(counts[pidx, ia, ib]), int(unconverged[pidx, ia, ib]),
                    -float(gap) if np.isfinite(gap) else np.inf, ia, ib)
        ia, ib = min(candidates, key=key)
        witness_indices.append((ia, ib))
        selections.append(dict(p=float(p), alpha=float(ALPHAS[ia]),
                               beta=float(BETAS[ib]), alpha_index=ia, beta_index=ib,
                               search_stable_clusters=int(counts[pidx, ia, ib]),
                               unconverged=int(unconverged[pidx, ia, ib]),
                               minimum_accepted_gap=(float(min_gaps[pidx, ia, ib])
                                   if np.isfinite(min_gaps[pidx, ia, ib]) else None)))
    data.update(search_cluster_labels=labels, search_cluster_representatives=representatives,
                search_cluster_sizes=cluster_sizes, search_cluster_diameters=diameters,
                search_min_intercluster_distance=separations,
                search_stable_count=counts, search_status_counts=status_counts,
                search_unconverged_count=unconverged, search_min_accepted_gap=min_gaps,
                witness_indices=np.array(witness_indices, dtype=int))
    metadata = dict(
        status="PRIMARY_COMPLETE", engine="n=2 angular RK4 from shared core.py",
        core_sha256_before=core_hash, script_sha256=digest(__file__),
        python=platform.python_version(), numpy=np.__version__,
        model="h=Gamma=1; fixed unit-weight cycle; frozen anchors",
        N=N, n=NSEM, p_values=PS.tolist(), alpha_grid=ALPHAS.tolist(), beta_grid=BETAS.tolist(),
        anchor_seed=ANCHOR_SEED, number_of_frozen_anchor_realizations_per_p=1,
        search_start_names=START_NAMES, search_uniform_seeds=SEARCH_SEEDS.tolist(),
        frequency_uniform_seeds=FREQUENCY_SEEDS.tolist(),
        paired_current_starts_across_p=True,
        distinction="Additional current-opinion starts keep a frozen and are not u(0)=a preparations.",
        res_tol=RES_TOL, refine_res_tol=REFINE_TOL, gap_threshold=GAP_TOL,
        rms_cluster_threshold=CLUSTER_TOL, linear_error_threshold=ERROR_TOL,
        linear_error_diagnostic="sqrt(N)*endpoint_residual/gap; a local linear diagnostic, not a rigorous global error bound",
        refinement="Only converged positive-gap candidates above the linear-error threshold are continued, at most 500 additional time units; stricter convergence flag retained. Candidates remaining uncertain are excluded from accepted clusters.",
        tmax_per_primary_or_refinement=TMAX, step_factor=STEP_FACTOR,
        status_codes=STATUS_NAMES,
        clustering="Connected components of pairwise RMS nodewise Euclidean distance <=1e-3 among accepted stable endpoints; component order is lowest input index; representative minimizes residual. Counts are finite-search numerical lower bounds subject to the recorded tolerances.",
        selection_rule="Maximize accepted stable cluster count; minimize unconverged count (including stricter refinement failures); maximize minimum accepted endpoint gap; tie-break ascending alpha index, then beta index.",
        witness_selections=selections,
        frequency_denominator=128,
        frequency_scope="128 independent uniform-sphere current-opinion starts per selected frozen system; all unresolved categories remain in denominator. The 17 primary starts are never frequency observations.",
        supplemental_beta_exploration=False,
        elapsed_seconds=time.time() - started)
    save(data, metadata)
    print(json.dumps({"stage": "primary_complete", "selections": selections,
                      "status_counts": dict(zip(STATUS_NAMES.values(),
                          [int((search["status"] == c).sum()) for c in STATUS_NAMES]))}), flush=True)

    freq_initial_one = uniform_starts(FREQUENCY_SEEDS)
    freq_initial = np.broadcast_to(freq_initial_one[None], (P, 128, N, NSEM)).copy()
    freq_anchors = np.broadcast_to(anchors[:, None], (P, 128, N, NSEM)).reshape(-1, N, NSEM)
    freq_alpha = np.repeat([ALPHAS[i] for i, j in witness_indices], 128)
    freq_beta = np.repeat([BETAS[j] for i, j in witness_indices], 128)
    frequency = run_and_refine(core, A, freq_anchors, freq_alpha, freq_beta,
                               freq_initial.reshape(-1, N, NSEM))
    data.update(frequency_initial=freq_initial, frequency_uniform_seeds=FREQUENCY_SEEDS,
                witness_alphas=np.array([ALPHAS[i] for i, j in witness_indices]),
                witness_betas=np.array([BETAS[j] for i, j in witness_indices]))
    for key, value in frequency.items():
        data["frequency_" + key] = value.reshape((P, 128) + value.shape[1:])
    total_starts = NS + 128
    witness_labels = np.full((P, total_starts), -1, dtype=int)
    witness_reps = np.full((P, total_starts), -1, dtype=int)
    witness_sizes = np.zeros((P, total_starts), dtype=int)
    witness_diameters = np.full((P, total_starts), np.nan)
    witness_final = np.zeros((P, total_starts, N, NSEM))
    witness_count = np.zeros(P, dtype=int)
    witness_separation = np.full(P, np.nan)
    frequency_cluster_counts = np.zeros((P, total_starts), dtype=int)
    frequency_status_counts = np.zeros((P, len(STATUS_NAMES)), dtype=int)
    for p, (ia, ib) in enumerate(witness_indices):
        states = np.concatenate([data["search_final_u"][p, ia, ib],
                                 data["frequency_final_u"][p]], axis=0)
        accepted = np.concatenate([data["search_accepted"][p, ia, ib],
                                   data["frequency_accepted"][p]])
        residual = np.concatenate([data["search_final_residual"][p, ia, ib],
                                   data["frequency_final_residual"][p]])
        result = cluster_states(states, accepted, residual)
        witness_labels[p], witness_reps[p], witness_sizes[p], witness_diameters[p], \
            witness_count[p], witness_separation[p] = result
        witness_final[p] = states
        for cluster in range(witness_count[p]):
            frequency_cluster_counts[p, cluster] = np.sum(witness_labels[p, NS:] == cluster)
        for code in STATUS_NAMES:
            frequency_status_counts[p, code] = np.sum(data["frequency_status"][p] == code)
        assert frequency_cluster_counts[p].sum() + frequency_status_counts[p, 1:].sum() == 128
    data.update(witness_all_final=witness_final, witness_all_cluster_labels=witness_labels,
                witness_cluster_representatives=witness_reps, witness_cluster_sizes=witness_sizes,
                witness_cluster_diameters=witness_diameters,
                witness_stable_count=witness_count,
                witness_min_intercluster_distance=witness_separation,
                frequency_cluster_counts=frequency_cluster_counts,
                frequency_cluster_fractions=frequency_cluster_counts / 128,
                frequency_status_counts=frequency_status_counts,
                frequency_status_fractions=frequency_status_counts / 128)
    metadata.update(status="COMPLETE", core_sha256_after=digest(ROOT / "core.py"),
                    elapsed_seconds=time.time()-started,
                    primary_trajectory_count=int(np.prod(shape)),
                    frequency_trajectory_count=P*128,
                    primary_refinement_count=int(search["refine_requested"].sum()),
                    frequency_refinement_count=int(frequency["refine_requested"].sum()),
                    witness_final_cluster_counts=witness_count.tolist(),
                    frequency_status_counts=frequency_status_counts.tolist(),
                    frequency_cluster_counts=[frequency_cluster_counts[p, :witness_count[p]].tolist()
                                              for p in range(P)],
                    maximum_recorded_energy_increase=float(max(search["final_energy_increase"].max(), frequency["final_energy_increase"].max())),
                    maximum_norm_error=float(max(search["final_norm_error"].max(), frequency["final_norm_error"].max())))
    if metadata["core_sha256_after"] != core_hash:
        metadata["status"] = "CORE_CHANGED_REVIEW_REQUIRED"
    save(data, metadata)
    print(json.dumps({"stage": metadata["status"], "elapsed_seconds": metadata["elapsed_seconds"],
                      "witness_counts": witness_count.tolist(),
                      "frequency_cluster_counts": metadata["frequency_cluster_counts"],
                      "frequency_status_counts": frequency_status_counts.tolist()}), flush=True)


if __name__ == "__main__":
    main()


==> anc/phase_repro/reference_sources/basins_refine.py <==
"""Continue unresolved Figure 3 search trajectories; preserve original outputs.

Read basins.npz without modification.  Outputs are a separate overlay for the
three original unresolved starts, plus reclustering of their affected cells.
The originally selected witnesses stay fixed to the original 500-time scan.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import sys
import time

sys.dont_write_bytecode = True
import numpy as np

import core
from basins import cluster_states, STATUS_NAMES, GAP_TOL, ERROR_TOL

ROOT = Path(__file__).resolve().parent
INPUT = ROOT / "basins.npz"
OUTPUT = ROOT / "basins_refinements.npz"
META = ROOT / "basins_refinements.json"
RES_TOL, STEP_FACTOR = 1e-10, 0.125
TARGETS = np.array([2000.0, 12000.0])


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def classify(u, residual, gap, converged):
    with np.errstate(divide="ignore", invalid="ignore"):
        error = np.where(gap > 0, np.sqrt(u.shape[1])*residual/gap, np.inf)
    status = np.zeros(len(u), dtype=np.int8)
    status[~converged] = 1
    status[converged & (gap <= 0)] = 2
    status[converged & (gap > 0) & (gap <= GAP_TOL)] = 3
    status[converged & (gap > GAP_TOL) & (error > ERROR_TOL)] = 4
    invalid = (~np.isfinite(gap) | ~np.isfinite(residual)
               | ~np.all(np.isfinite(u), axis=(1, 2)))
    status[invalid] = 5
    return status, error


def main():
    began = time.time()
    if OUTPUT.exists() or META.exists():
        raise FileExistsError("Refinement output already exists; inspect before rerunning")
    hashes = {name: digest(ROOT/name) for name in
              ("basins.npz", "basins_metadata.json", "basins.py", "core.py")}
    with np.load(INPUT, allow_pickle=False) as source:
        z = {key: source[key].copy() for key in source.files}
    indices = np.argwhere(np.isin(z["search_status"], [1, 6]))
    if len(indices) != 3:
        raise ValueError(f"Expected the three reported unresolved starts, got {len(indices)}")
    take = tuple(indices.T)
    B, N, n = len(indices), z["anchors"].shape[1], z["anchors"].shape[2]
    anchors = z["anchors"][indices[:, 0]]
    alpha, beta = z["alphas"][indices[:, 1]], z["betas"][indices[:, 2]]
    initial_u = z["search_final_u"][take]
    u, residual = initial_u.copy(), z["search_final_residual"][take].copy()
    cumulative_time = z["search_final_time"][take].copy()
    cumulative_steps = z["search_final_steps"][take].copy()
    converged = np.zeros(B, dtype=bool)
    max_increase = z["search_final_energy_increase"][take].copy()
    max_norm_error = z["search_final_norm_error"][take].copy()
    final_energy = z["search_final_final_energy"][take].copy()
    data = dict(indices=indices, anchors=anchors, alpha=alpha, beta=beta,
                initial_u=initial_u, original_residual=residual.copy(),
                original_gap=z["search_final_gap"][take],
                original_status=z["search_status"][take],
                original_time=cumulative_time.copy(),
                original_steps=cumulative_steps.copy(), stage_targets=TARGETS,
                stage_executed=np.zeros((len(TARGETS), B), dtype=bool),
                stage_u=np.full((len(TARGETS), B, N, n), np.nan),
                stage_residual=np.full((len(TARGETS), B), np.nan),
                stage_gap=np.full((len(TARGETS), B), np.nan),
                stage_elapsed=np.zeros((len(TARGETS), B)),
                stage_cumulative_time=np.full((len(TARGETS), B), np.nan),
                stage_steps=np.zeros((len(TARGETS), B), dtype=int),
                stage_converged=np.zeros((len(TARGETS), B), dtype=bool),
                stage_initial_energy=np.full((len(TARGETS), B), np.nan),
                stage_final_energy=np.full((len(TARGETS), B), np.nan),
                stage_energy_increase=np.full((len(TARGETS), B), np.nan),
                stage_norm_error=np.full((len(TARGETS), B), np.nan))
    for s, target in enumerate(TARGETS):
        active = np.flatnonzero(~converged)
        if not len(active):
            continue
        # Separate calls allow each run's true cumulative clock to set its budget.
        for idx in active:
            budget = max(float(target-cumulative_time[idx]), 0.0)
            extra = core.integrate_batch(z["A"], anchors[idx:idx+1],
                                         alpha[idx:idx+1], beta[idx:idx+1],
                                         u0=u[idx:idx+1], step_factor=STEP_FACTOR,
                                         tmax=budget, res_tol=RES_TOL)
            gap = core.spectral_batch(z["A"], extra["u"], anchors[idx:idx+1],
                                      alpha[idx:idx+1], beta[idx:idx+1])[0]
            u[idx], residual[idx] = extra["u"][0], extra["residual"][0]
            converged[idx] = extra["converged"][0]
            cumulative_time[idx] += extra["time"][0]
            cumulative_steps[idx] += extra["steps"][0]
            max_increase[idx] = max(max_increase[idx], extra["energy_increase"][0])
            max_norm_error[idx] = max(max_norm_error[idx], extra["norm_error"][0])
            final_energy[idx] = extra["final_energy"][0]
            data["stage_executed"][s, idx] = True
            data["stage_u"][s, idx] = extra["u"][0]
            data["stage_gap"][s, idx] = gap
            data["stage_elapsed"][s, idx] = extra["time"][0]
            data["stage_cumulative_time"][s, idx] = cumulative_time[idx]
            for key in ("residual", "steps", "converged", "initial_energy",
                        "final_energy", "energy_increase", "norm_error"):
                data["stage_"+key][s, idx] = extra[key][0]
        print(json.dumps({"stage_target": float(target),
                          "active_count": len(active),
                          "converged_count": int(converged.sum()),
                          "cumulative_time": cumulative_time.tolist()}), flush=True)
    gap = core.spectral_batch(z["A"], u, anchors, alpha, beta)
    status, estimate = classify(u, residual, gap, converged)
    data.update(final_u=u, final_gap=gap, final_status=status,
                final_residual=residual, final_time=cumulative_time,
                final_steps=cumulative_steps, final_converged=converged,
                final_accepted=status == 0, linear_error_estimate=estimate,
                maximum_energy_increase=max_increase,
                maximum_norm_error=max_norm_error, final_energy=final_energy)

    cell_indices = np.unique(indices[:, :3], axis=0)
    cells = tuple(cell_indices.T)
    cell_u = z["search_final_u"][cells].copy()
    cell_status = z["search_status"][cells].copy()
    cell_residual = z["search_final_residual"][cells].copy()
    cell_gap = z["search_final_gap"][cells].copy()
    cell_time = z["search_final_time"][cells].copy()
    for row, idx in enumerate(indices):
        c = np.flatnonzero(np.all(cell_indices == idx[:3], axis=1))[0]
        s = idx[3]
        cell_u[c, s], cell_status[c, s] = u[row], status[row]
        cell_residual[c, s], cell_gap[c, s] = residual[row], gap[row]
        cell_time[c, s] = cumulative_time[row]
    C, NS = cell_status.shape
    labels, reps = np.full((C, NS), -1, dtype=int), np.full((C, NS), -1, dtype=int)
    sizes = np.zeros((C, NS), dtype=int)
    diameters = np.full((C, NS), np.nan)
    counts, separations = np.zeros(C, dtype=int), np.full(C, np.nan)
    for c in range(C):
        labels[c], reps[c], sizes[c], diameters[c], counts[c], separations[c] = \
            cluster_states(cell_u[c], cell_status[c] == 0, cell_residual[c])
    overlay_counts = z["search_stable_count"].copy()
    overlay_unresolved = z["search_unconverged_count"].copy()
    overlay_counts[cells] = counts
    overlay_unresolved[cells] = np.isin(cell_status, [1, 6]).sum(axis=1)
    data.update(cell_indices=cell_indices, cell_final_u=cell_u,
                cell_status=cell_status, cell_residual=cell_residual,
                cell_gap=cell_gap, cell_time=cell_time, cell_labels=labels,
                cell_representatives=reps, cell_sizes=sizes,
                cell_diameters=diameters, cell_counts=counts,
                cell_min_intercluster_distance=separations,
                original_cell_counts=z["search_stable_count"][cells],
                overlaid_search_stable_count=overlay_counts,
                overlaid_search_unconverged_count=overlay_unresolved,
                fixed_witness_indices=z["witness_indices"],
                original_grid_maxima=z["search_stable_count"].max(axis=(1, 2)),
                overlaid_grid_maxima=overlay_counts.max(axis=(1, 2)))
    np.savez_compressed(OUTPUT, **data)
    metadata = dict(
        status="COMPLETE", scope="Continuation overlay; original basins outputs are immutable",
        source_hashes_before=hashes,
        source_hashes_after={name: digest(ROOT/name) for name in hashes},
        script_sha256=digest(__file__), npz_sha256=digest(OUTPUT),
        continuation_residual_tolerance=RES_TOL, step_factor=STEP_FACTOR,
        integration_scheme="Shared n=2 angular RK4, continuation from original terminal vectors",
        cumulative_time_targets=TARGETS.tolist(),
        second_stage_rule="Only trajectories still unconverged at total time 2000 continue to total time 12000",
        original_trajectory_prefix="Original step factor .25 retained; only continuation uses .125. This continuation is not a from-initial-state half-step validation.",
        indices_columns=["p_index", "alpha_index", "beta_index", "start_index"],
        indices=indices.tolist(), affected_cell_indices=cell_indices.tolist(),
        status_codes=STATUS_NAMES, gap_threshold=GAP_TOL,
        rms_cluster_threshold=1e-3, linear_error_threshold=ERROR_TOL,
        linear_error_diagnostic="sqrt(N)*residual/gap is a local linear diagnostic, not a global rigorous error bound",
        clustering="Same connected-component RMS clustering as basins.py, with original unaffected endpoints plus continued endpoints",
        final_status=status.tolist(), final_residual=residual.tolist(),
        final_gap=gap.tolist(), final_cumulative_time=cumulative_time.tolist(),
        stages_executed=data["stage_executed"].tolist(),
        original_cell_counts=data["original_cell_counts"].tolist(),
        new_cell_counts=counts.tolist(),
        original_grid_maxima=data["original_grid_maxima"].tolist(),
        overlaid_grid_maxima=data["overlaid_grid_maxima"].tolist(),
        fixed_witness_indices=z["witness_indices"].tolist(),
        witness_scope="Witness selection is fixed to the original 500-time scan; continuation does not reselect or rerun the 128-start frequency experiments",
        frequency_data_unchanged=True,
        elapsed_seconds=time.time()-began)
    if metadata["source_hashes_before"] != metadata["source_hashes_after"]:
        metadata["status"] = "SOURCE_CHANGED_REVIEW_REQUIRED"
    META.write_text(json.dumps(metadata, indent=2, allow_nan=False)+"\n", encoding="utf-8")
    print(json.dumps({"status": metadata["status"], "final_status": status.tolist(),
                      "old_counts": data["original_cell_counts"].tolist(),
                      "new_counts": counts.tolist(),
                      "old_grid_max": data["original_grid_maxima"].tolist(),
                      "new_grid_max": data["overlaid_grid_maxima"].tolist()}), flush=True)


if __name__ == "__main__":
    main()


==> anc/phase_repro/reference_sources/comparisons.py <==
#!/usr/bin/env python3
"""Figure 4: specified graph/dimension/size cuts with whole-anchor replication.

Run once from this directory after core.py is ready. Output arrays use
``<setting>__<field>`` keys; state axes are (p, realization, g, node, component).
Existing numerical outputs are refused rather than overwritten.
"""
from __future__ import annotations

import hashlib
import importlib.metadata
import json
from pathlib import Path
import sys
import time
from datetime import datetime, timezone

import numpy as np


ROOT = Path(__file__).resolve().parent
PREPARATIONS = np.array([0.5, 0.1])
SEEDS = 2026091900 + np.arange(8, dtype=np.int64)
G_GRID = np.linspace(0.0, 12.0, 13)
ALPHA = 2.0
RESIDUAL_TOL = 1e-8
STABILITY_GAP_TOL = 1e-6
BOUNDARY_TOL = 1e-6
STEP_FACTOR = 0.25
INITIAL_TMAX = 500.0
EXTENDED_TMAX = 2000.0

SETTINGS = [
    ("cycle_N12_n2", "cycle", 12, 2),
    ("star_N12_n2", "star", 12, 2),
    ("modular_N12_n2", "modular", 12, 2),
    ("cycle_N12_n3", "cycle", 12, 3),
    ("cycle_N12_n6", "cycle", 12, 6),
    ("cycle_N8_n2", "cycle", 8, 2),
    ("cycle_N24_n2", "cycle", 24, 2),
]


def masked_summary(values: np.ndarray, mask: np.ndarray):
    """Aggregate realization axis only; SEM is undefined when fewer than 2."""
    valid = mask & np.isfinite(values)
    count = valid.sum(axis=1)
    total = np.where(valid, values, 0.0).sum(axis=1)
    mean = np.full(count.shape, np.nan)
    np.divide(total, count, out=mean, where=count > 0)
    squared = np.where(valid, (values - mean[:, None, :]) ** 2, 0.0).sum(axis=1)
    sem = np.full(count.shape, np.nan)
    np.divide(squared, count * (count - 1), out=sem, where=count > 1)
    return mean, np.sqrt(sem), count


def main():
    from core import adjacency, integrate_batch, sample_anchors, spectral_batch

    output_npz = ROOT / "comparisons.npz"
    output_meta = ROOT / "comparisons_metadata.json"
    if output_npz.exists() or output_meta.exists():
        raise FileExistsError("comparison outputs already exist; preserve them and use a new version directory")
    started = time.perf_counter()
    stamp = datetime.now(timezone.utc).isoformat()
    batch_shape = (len(PREPARATIONS), len(SEEDS), len(G_GRID))
    arrays = {
        "preparations": PREPARATIONS,
        "seeds": SEEDS,
        "g_grid": G_GRID,
        "setting_names": np.array([row[0] for row in SETTINGS]),
    }
    setting_metadata = []
    paired_anchors = {}

    for name, graph_kind, nodes, dimension in SETTINGS:
        print(f"START {name}", flush=True)
        a_matrix = np.asarray(adjacency(graph_kind, nodes), dtype=float)
        assert a_matrix.shape == (nodes, nodes)
        assert np.array_equal(a_matrix, a_matrix.T)
        assert np.all(a_matrix >= 0) and np.all(np.diag(a_matrix) == 0)
        signless = np.diag(a_matrix.sum(axis=1)) + a_matrix
        spectral_scale = float(np.linalg.eigvalsh(signless)[-1])
        if not spectral_scale > 0:
            raise ValueError("a positive graph spectral scale is required")
        beta_grid = G_GRID / spectral_scale
        anchors = np.array([
            [sample_anchors(nodes, dimension, float(p), int(seed)) for seed in SEEDS]
            for p in PREPARATIONS
        ])
        assert anchors.shape == (len(PREPARATIONS), len(SEEDS), nodes, dimension)
        np.testing.assert_allclose(np.linalg.norm(anchors, axis=-1), 1.0, atol=2e-14)
        pairing_key = (nodes, dimension)
        if pairing_key in paired_anchors:
            np.testing.assert_array_equal(anchors, paired_anchors[pairing_key])
        else:
            paired_anchors[pairing_key] = anchors.copy()
        a_batch = np.broadcast_to(anchors[:, :, None], (*batch_shape, nodes, dimension)).reshape(-1, nodes, dimension).copy()
        alpha_batch = np.full(np.prod(batch_shape), ALPHA)
        beta_batch = np.broadcast_to(beta_grid, batch_shape).ravel().copy()
        result = integrate_batch(a_matrix, a_batch, alpha_batch, beta_batch,
                                 step_factor=STEP_FACTOR, tmax=INITIAL_TMAX,
                                 res_tol=RESIDUAL_TOL)
        initial_converged = np.asarray(result["converged"], dtype=bool).copy()
        initial_residual = np.asarray(result["residual"], dtype=float).copy()
        initial_time = np.asarray(result["time"], dtype=float).copy()
        retry = ~initial_converged | ~np.isfinite(initial_residual) | (initial_residual >= RESIDUAL_TOL)
        if retry.any():
            print(f"EXTEND {name} {int(retry.sum())} / {len(retry)} from original preparation", flush=True)
            extension = integrate_batch(a_matrix, a_batch[retry], alpha_batch[retry], beta_batch[retry],
                                        step_factor=STEP_FACTOR, tmax=EXTENDED_TMAX,
                                        res_tol=RESIDUAL_TOL)
            for field in ("u", "residual", "time", "converged", "energy_increase", "norm_error",
                          "initial_energy", "final_energy", "steps"):
                merged = np.asarray(result[field]).copy()
                merged[retry] = np.asarray(extension[field])
                result[field] = merged
        states = np.asarray(result["u"]).reshape(*batch_shape, nodes, dimension)
        residual = np.asarray(result["residual"]).reshape(batch_shape)
        converged = (np.asarray(result["converged"], dtype=bool).reshape(batch_shape)
                     & np.isfinite(residual) & (residual < RESIDUAL_TOL))
        gap = np.asarray(spectral_batch(a_matrix, result["u"], a_batch, alpha_batch, beta_batch)).reshape(batch_shape)
        stable = converged & np.isfinite(gap) & (gap > STABILITY_GAP_TOL)
        factual_projection = states[..., 0]
        metrics = {
            "misinformation_fraction": np.mean(factual_projection < 0, axis=-1),
            "mean_alignment": np.mean(factual_projection, axis=-1),
            "consensus": np.linalg.norm(np.mean(states, axis=-2), axis=-1),
            "near_boundary_fraction": np.mean(np.abs(factual_projection) <= BOUNDARY_TOL, axis=-1),
        }
        fields = {
            "adjacency": a_matrix, "signless_spectral_radius": np.array(spectral_scale),
            "anchors": anchors, "initial_states": anchors.copy(), "states": states,
            "alpha": alpha_batch.reshape(batch_shape), "beta": beta_batch.reshape(batch_shape),
            "g": np.broadcast_to(G_GRID, batch_shape).copy(),
            "p": np.broadcast_to(PREPARATIONS[:, None, None], batch_shape).copy(),
            "seed": np.broadcast_to(SEEDS[None, :, None], batch_shape).copy(),
            "residual": residual, "gap": gap, "converged": converged, "stable": stable,
            "integration_time": np.asarray(result["time"]).reshape(batch_shape),
            "energy_increase": np.asarray(result["energy_increase"]).reshape(batch_shape),
            "norm_error": np.asarray(result["norm_error"]).reshape(batch_shape),
            "initial_energy": np.asarray(result["initial_energy"]).reshape(batch_shape),
            "final_energy": np.asarray(result["final_energy"]).reshape(batch_shape),
            "steps": np.asarray(result["steps"]).reshape(batch_shape),
            "initial_stage_converged": initial_converged.reshape(batch_shape),
            "initial_stage_residual": initial_residual.reshape(batch_shape),
            "initial_stage_time": initial_time.reshape(batch_shape),
            "extended": retry.reshape(batch_shape),
            "unconverged_count": (~converged).sum(axis=1),
            "nonpositive_gap_count": (converged & np.isfinite(gap) & (gap <= 0)).sum(axis=1),
            "near_zero_positive_gap_count": (converged & np.isfinite(gap) & (gap > 0) & (gap <= STABILITY_GAP_TOL)).sum(axis=1),
            "nonfinite_gap_count": (converged & ~np.isfinite(gap)).sum(axis=1),
            "stable_count": stable.sum(axis=1),
            **metrics,
        }
        for metric, values in metrics.items():
            mean, sem, count = masked_summary(values, stable)
            fields[metric + "_mean"] = mean
            fields[metric + "_sem"] = sem
            fields[metric + "_n"] = count
        for field, value in fields.items():
            arrays[f"{name}__{field}"] = value
        setting_metadata.append({
            "name": name, "graph": graph_kind, "N": nodes, "n": dimension,
            "lambda_max_signless_laplacian": spectral_scale,
            "raw_beta_grid": beta_grid.tolist(), "trajectory_count": int(np.prod(batch_shape)),
            "extended_count": int(retry.sum()), "converged_count": int(converged.sum()),
            "verified_stable_count": int(stable.sum()),
            "unconverged_count": int((~converged).sum()),
            "nonpositive_gap_count": int(np.sum(converged & np.isfinite(gap) & (gap <= 0))),
            "near_zero_positive_gap_count": int(np.sum(converged & np.isfinite(gap) & (gap > 0) & (gap <= STABILITY_GAP_TOL))),
            "near_boundary_trajectory_count": int(np.sum(np.any(np.abs(factual_projection) <= BOUNDARY_TOL, axis=-1))),
            "max_norm_error": float(np.max(fields["norm_error"])),
            "max_energy_increase": float(np.max(fields["energy_increase"])),
        })
        print(f"DONE {name}: stable {int(stable.sum())}/{int(np.prod(batch_shape))}, max residual {float(np.max(residual)):.3g}", flush=True)

    metadata = {
        "status": "COMPUTED_PENDING_INDEPENDENT_VALIDATION",
        "created_utc": stamp, "elapsed_seconds": time.perf_counter() - started,
        "purpose": "Figure 4 finite parameter cuts on specified fixed graph examples",
        "model": "du_i=(I-u_i u_i^T)[f+alpha*a_i+beta*sum_j A_ij*u_j], f=(1,0,...,0); anchors a_i=u_i(0) remain frozen",
        "alpha": ALPHA, "preparations_p": PREPARATIONS.tolist(), "g_grid": G_GRID.tolist(),
        "seeds": SEEDS.tolist(), "whole_anchor_realizations_per_p_setting": len(SEEDS),
        "seed_pairing": "Identical anchors are reused across g and across graph structures at identical N and n. The two p conditions reuse seed identifiers but are summarized separately.",
        "adjacency": "Raw symmetric nonnegative adjacency; zero diagonal; no degree normalization. Exact matrices are in NPZ.",
        "coupling_coordinates": "g=beta*lambda_max(D+A); raw beta is preserved per setting and may differ across graph examples at fixed g.",
        "comparisons": {
            "structure": ["cycle_N12_n2", "star_N12_n2", "modular_N12_n2"],
            "dimension": ["cycle_N12_n2", "cycle_N12_n3", "cycle_N12_n6"],
            "size": ["cycle_N8_n2", "cycle_N12_n2", "cycle_N24_n2"],
        },
        "statistical_unit": "One whole-network anchor realization on one specified graph; individual nodes and repeated g values are not independent replicates.",
        "summary": "At each p and g, arithmetic mean over verified stable whole-anchor realizations; SEM = sample SD / sqrt(number of those realizations), ddof=1. Mean is NaN for n=0; SEM is NaN for n<2. Counts are saved explicitly. Missing or unstable trajectories never enter as zero.",
        "misinformation_label": "q_i=u_i dot f < 0. The fraction with |q_i|<=1e-6 is separately retained to flag sign-boundary sensitivity.",
        "solver": {"method": "RK4 in angular coordinates for n=2; ambient-coordinate RK4 followed by unit-sphere projection after each full step for n>2, from core.py", "step_factor": STEP_FACTOR,
                   "initial_tmax": INITIAL_TMAX, "extended_tmax": EXTENDED_TMAX,
                   "extension": "Failed convergence cases restart from the same original anchor preparation and integrate to extended_tmax.",
                   "energy_diagnostic": "Maximum energy increase between diagnostic samples taken every 20 integration steps, not an every-step monotonicity proof.",
                   "norm_diagnostic": "Maximum over nodes of final-state norm deviation; higher-dimensional outputs are explicitly projected by the integrator.",
                   "residual_tolerance": RESIDUAL_TOL, "stable_gap_threshold": STABILITY_GAP_TOL},
        "array_axes": {"states": ["p", "realization", "g", "node", "component"],
                       "anchors_and_initial_states": ["p", "realization", "node", "component"],
                       "trajectory_metrics": ["p", "realization", "g"],
                       "summary_metrics": ["p", "g"]},
        "interpretation_limit": "Three concrete graph examples and selected semantic-dimension/size cuts with conditional anchor ensembles. This is not a random-graph ensemble estimate, an exhaustive network comparison, a thermodynamic limit, or proof of universal collapse under g.",
        "settings": setting_metadata,
        "python": sys.version,
        "packages": {name: importlib.metadata.version(name) for name in ("numpy", "scipy")},
        "source_sha256": {name: hashlib.sha256((ROOT / name).read_bytes()).hexdigest() for name in ("comparisons.py", "core.py", "FIGURE_CONTRACT.md")},
    }
    with output_npz.open("xb") as handle:
        np.savez_compressed(handle, **arrays)
    metadata["data_sha256"] = hashlib.sha256(output_npz.read_bytes()).hexdigest()
    with output_meta.open("x", encoding="utf-8") as handle:
        json.dump(metadata, handle, indent=2, ensure_ascii=False, allow_nan=False)
        handle.write("\n")
    print(json.dumps({"status": metadata["status"], "settings": len(SETTINGS),
                      "trajectories": int(np.prod(batch_shape)) * len(SETTINGS),
                      "elapsed_seconds": metadata["elapsed_seconds"]}), flush=True)


if __name__ == "__main__":
    main()


==> anc/phase_repro/reference_sources/core.py <==
"""Shared deterministic sphere dynamics, h=Gamma=1; frozen anchors.

The two-dimensional case is integrated in angular coordinates. Higher dimensions
use classical RK4 in ambient coordinates, with a unit-sphere projection after
each complete step. This is an ODE integrator, not a fixed-point solver.
"""
import numpy as np
from scipy.linalg import null_space


def adjacency(kind, N):
    A = np.zeros((N, N), dtype=float)
    if kind in ("cycle", "ring"):
        edges = [(i, (i + 1) % N) for i in range(N)]
    elif kind == "star":
        edges = [(0, i) for i in range(1, N)]
    elif kind == "path":
        edges = [(i, i + 1) for i in range(N - 1)]
    elif kind == "modular":
        # Two complete communities connected by one bridge, all raw weights 1.
        split = N // 2
        edges = [(i, j) for lo, hi in ((0, split), (split, N))
                 for i in range(lo, hi) for j in range(i + 1, hi)]
        edges.append((split - 1, split))
    else:
        raise ValueError(kind)
    for i, j in edges:
        A[i, j] = A[j, i] = 1.0
    np.fill_diagonal(A, 0)
    return A


def sample_anchors(N, n, p, seed):
    rng = np.random.default_rng(seed)
    a = rng.normal(size=(N, n))
    a /= np.linalg.norm(a, axis=1, keepdims=True)
    a[:, 0] = np.abs(a[:, 0]) * np.where(rng.random(N) < p, -1.0, 1.0)
    return a


def _param(value, B):
    return np.broadcast_to(np.asarray(value, dtype=float), (B,)).copy()


def fields(A, u, a, alpha, beta):
    H = alpha[:, None, None] * a + beta[:, None, None] * (A @ u)
    H[:, :, 0] += 1.0
    return H


def vector_rhs(A, u, a, alpha, beta):
    H = fields(A, u, a, alpha, beta)
    return H - np.sum(u * H, axis=-1, keepdims=True) * u


def energies(A, u, a, alpha, beta):
    return (-u[:, :, 0].sum(axis=1)
            - alpha * np.sum(u * a, axis=(1, 2))
            - beta / 2 * np.sum(u * (A @ u), axis=(1, 2)))


def integrate_batch(A, a, alpha, beta, u0=None, step_factor=0.25,
                    tmax=500.0, res_tol=1e-8):
    a = np.asarray(a, dtype=float)
    if a.ndim != 3:
        raise ValueError("a must have shape (batch,N,n)")
    B, N, n = a.shape
    alpha, beta = _param(alpha, B), _param(beta, B)
    u = a.copy() if u0 is None else np.asarray(u0, dtype=float).copy()
    if u.shape != a.shape or not np.allclose(np.linalg.norm(u, axis=-1), 1, atol=1e-10):
        raise ValueError("u0 must consist of unit vectors with the same shape as a")
    assert np.allclose(A, A.T) and np.all(A >= 0) and np.all(np.diag(A) == 0)
    assert np.all(alpha >= 0) and np.all(beta >= 0)
    dt = step_factor / (1 + alpha + beta * A.sum(axis=1).max())
    times = np.zeros(B)
    steps = np.zeros(B, dtype=int)
    increase = np.zeros(B)
    initial_energy = energies(A, u, a, alpha, beta)
    previous_energy = initial_energy.copy()
    residual = np.max(np.linalg.norm(vector_rhs(A, u, a, alpha, beta), axis=-1), axis=1)
    active = np.flatnonzero(residual > res_tol)

    if n == 2:
        theta = np.arctan2(u[:, :, 1], u[:, :, 0])

        def angular_rhs(z, an, al, be):
            c, s = np.cos(z), np.sin(z)
            return (-s + al[:, None] * (an[:, :, 1] * c - an[:, :, 0] * s)
                    + be[:, None] * ((s @ A.T) * c - (c @ A.T) * s))

        while len(active):
            # Twenty physical steps between convergence/energy checks.
            idx = active
            z = theta[idx].copy()
            an, al, be = a[idx], alpha[idx], beta[idx]
            t = times[idx].copy()
            count = np.zeros(len(idx), dtype=int)
            for _ in range(20):
                hh = np.minimum(dt[idx], np.maximum(tmax - t, 0))
                h = hh[:, None]
                k1 = angular_rhs(z, an, al, be)
                k2 = angular_rhs(z + h * k1 / 2, an, al, be)
                k3 = angular_rhs(z + h * k2 / 2, an, al, be)
                k4 = angular_rhs(z + h * k3, an, al, be)
                z += h * (k1 + 2*k2 + 2*k3 + k4) / 6
                t += hh
                count += hh > 0
            theta[idx] = z
            u[idx, :, 0], u[idx, :, 1] = np.cos(z), np.sin(z)
            times[idx], steps[idx] = t, steps[idx] + count
            residual[idx] = np.max(np.abs(angular_rhs(z, an, al, be)), axis=1)
            energy = energies(A, u[idx], an, al, be)
            increase[idx] = np.maximum(increase[idx], energy - previous_energy[idx])
            previous_energy[idx] = energy
            keep = (residual[idx] > res_tol) & (t < tmax - 1e-12)
            active = idx[keep]
    else:
        while len(active):
            idx = active
            z = u[idx].copy()
            an, al, be = a[idx], alpha[idx], beta[idx]
            t = times[idx].copy()
            count = np.zeros(len(idx), dtype=int)
            for _ in range(20):
                hh = np.minimum(dt[idx], np.maximum(tmax - t, 0))
                h = hh[:, None, None]
                k1 = vector_rhs(A, z, an, al, be)
                k2 = vector_rhs(A, z + h*k1/2, an, al, be)
                k3 = vector_rhs(A, z + h*k2/2, an, al, be)
                k4 = vector_rhs(A, z + h*k3, an, al, be)
                z += h * (k1 + 2*k2 + 2*k3 + k4) / 6
                z /= np.linalg.norm(z, axis=-1, keepdims=True)
                t += hh
                count += hh > 0
            u[idx] = z
            times[idx], steps[idx] = t, steps[idx] + count
            residual[idx] = np.max(np.linalg.norm(vector_rhs(A, z, an, al, be), axis=-1), axis=1)
            energy = energies(A, z, an, al, be)
            increase[idx] = np.maximum(increase[idx], energy - previous_energy[idx])
            previous_energy[idx] = energy
            keep = (residual[idx] > res_tol) & (t < tmax - 1e-12)
            active = idx[keep]
    return dict(u=u, residual=residual, time=times, converged=residual <= res_tol,
                energy_increase=increase, norm_error=np.max(np.abs(np.linalg.norm(u, axis=-1)-1), axis=1),
                initial_energy=initial_energy, final_energy=energies(A, u, a, alpha, beta), steps=steps)


def tangent_matrix(A, u, a, alpha, beta):
    N, n = u.shape
    H = alpha*a + beta*(A @ u)
    H[:, 0] += 1
    lam = np.sum(u*H, axis=1)
    if n == 2:
        K = -beta*A*(u @ u.T)
        K[np.diag_indices(N)] += lam
        return K
    bases = [null_space(ui.reshape(1, -1)) for ui in u]
    K = np.zeros((N*(n-1), N*(n-1)))
    for i in range(N):
        si = slice(i*(n-1), (i+1)*(n-1))
        K[si, si] = lam[i]*np.eye(n-1)
        for j in np.flatnonzero(A[i]):
            sj = slice(j*(n-1), (j+1)*(n-1))
            K[si, sj] = -beta*A[i,j]*(bases[i].T @ bases[j])
    return K


def spectral_batch(A, u, a, alpha, beta):
    B, N, n = u.shape
    alpha, beta = _param(alpha, B), _param(beta, B)
    if n == 2:
        H = fields(A, u, a, alpha, beta)
        lam = np.sum(u*H, axis=-1)
        K = -beta[:,None,None]*A[None,:,:]*np.einsum('bin,bjn->bij',u,u)
        ii = np.arange(N)
        K[:,ii,ii] += lam
        return np.linalg.eigvalsh(K)[:,0]
    return np.array([np.linalg.eigvalsh(tangent_matrix(A, uu, aa, al, be))[0]
                     for uu, aa, al, be in zip(u, a, alpha, beta)])


==> anc/phase_repro/reference_sources/refine_atlas.py <==
"""Preserve the original atlas; save separate stricter replacements for unresolved points."""
from pathlib import Path
import json
import hashlib
import numpy as np
from scipy.integrate import solve_ivp
from core import integrate_batch, spectral_batch, vector_rhs

root=Path(__file__).resolve().parent
base=np.load(root/'atlas.npz')
indices=np.argwhere(base['status']=='unresolved')
anchors=np.stack([base['anchors'][p,r] for p,r,ia,ib in indices])
alpha=np.array([base['alpha'][ia] for p,r,ia,ib in indices])
beta=np.array([base['beta'][ib] for p,r,ia,ib in indices])
result=integrate_batch(base['A'],anchors,alpha,beta,step_factor=.125,tmax=12000,res_tol=1e-10)
gap=spectral_batch(base['A'],result['u'],anchors,alpha,beta)
assert result['converged'].all() and (gap>1e-6).all()
reference_errors=[]
for k in range(len(indices)):
    a=anchors[k]; N,n=a.shape
    def fun(t,y):
        u=y.reshape(1,N,n)
        u=u/np.linalg.norm(u,axis=-1,keepdims=True)
        return vector_rhs(base['A'],u,a[None],alpha[k:k+1],beta[k:k+1]).ravel()
    sol=solve_ivp(fun,(0,float(result['time'][k])),a.ravel(),method='DOP853',rtol=2e-11,atol=2e-13)
    assert sol.success
    ref=sol.y[:,-1].reshape(N,n)
    ref/=np.linalg.norm(ref,axis=-1,keepdims=True)
    err=np.max(np.linalg.norm(ref-result['u'][k],axis=1))
    assert err<1e-6
    reference_errors.append(float(err))
np.savez_compressed(root/'atlas_refinements.npz',indices=indices,anchors=anchors,
                    alpha=alpha,beta=beta,gap=gap,**result)
report=dict(status='PASS',indices=indices.tolist(),
    provenance='Re-run only the original unresolved atlas cases from u0=a; original atlas unchanged.',
    method='step_factor=.125, tmax=12000, residual tolerance 1e-10',
    time=result['time'].tolist(),residual=result['residual'].tolist(),gap=gap.tolist(),
    DOP853_endpoint_errors=reference_errors,
    base_sha256=hashlib.sha256((root/'atlas.npz').read_bytes()).hexdigest())
(root/'atlas_refinements.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/phase_repro/reference_sources/render_figures.py <==
"""Render four evidence-linked English main figures; never synthesize data."""
from pathlib import Path
import os
import json
import hashlib
import numpy as np

ROOT=Path(__file__).resolve().parent
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'mpl_config'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.colors import BoundaryNorm

FIG=ROOT/'figures'
FIG.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8.2,
    'axes.titlesize':9,'axes.labelsize':8.5,'xtick.labelsize':7.5,'ytick.labelsize':7.5,
    'legend.fontsize':7.1,'axes.spines.top':False,'axes.spines.right':False,
    'axes.linewidth':.7,'lines.linewidth':1.3,'pdf.fonttype':42,'svg.fonttype':'none'})
COLORS=['#0072B2','#D55E00','#009E73','#CC79A7','#E69F00','#56B4E9']
LABELS=['Uniform sphere ($p=0.5$)','Facts-biased hemispheres ($p=0.1$)']


def load_npz(name):
    with np.load(ROOT/name,allow_pickle=False) as z:
        return {k:z[k].copy() for k in z.files}


def load_atlas():
    z=load_npz('atlas.npz')
    r=load_npz('atlas_refinements.npz')
    for k,idx in enumerate(r['indices']):
        loc=tuple(idx)
        z['u'][loc]=r['u'][k]
        z['gap'][loc]=r['gap'][k]
        for name in ('residual','time','energy_increase','norm_error','initial_energy','final_energy','steps'):
            z[name][loc]=r[name][k]
        z['converged'][loc]=bool(r['converged'][k])
        z['status'][loc]='stable' if r['converged'][k] and r['gap'][k]>1e-6 else 'unresolved'
        q=r['u'][k,:,0]
        z['M'][loc]=np.mean(q<0)
        z['M_deadband'][loc]=np.mean(q< -1e-8)
        z['meanq'][loc]=np.mean(q)
        z['boundary_count'][loc]=np.sum(abs(q)<=1e-8)
    return z


def load_basins():
    z=load_npz('basins.npz')
    r=load_npz('basins_refinements.npz')
    for k,idx in enumerate(r['indices']):
        loc=tuple(idx)
        for name in ('u','gap','status','residual','time'):
            target='search_status' if name=='status' else 'search_final_'+name
            z[target][loc]=r['final_'+name][k]
    z['search_stable_count']=r['overlaid_search_stable_count'].copy()
    z['search_unconverged_count']=r['overlaid_search_unconverged_count'].copy()
    # Witnesses and frequencies retain the original T=500 selection protocol.
    return z


def edges(v):
    mid=(v[1:]+v[:-1])/2
    return np.r_[max(0,v[0]-(v[1]-v[0])/2),mid,v[-1]+(v[-1]-v[-2])/2]


def letter(ax,s):
    ax.text(-.14,1.06,s,transform=ax.transAxes,fontsize=11,fontweight='bold',va='bottom')


def title(fig,main,sub):
    fig.suptitle(main,y=.985,fontsize=11.5,fontweight='bold')
    fig.text(.5,.945,sub,ha='center',va='top',fontsize=7.7,color='#444444')


def foot(fig,text):
    fig.text(.08,.018,text,ha='left',va='bottom',fontsize=7.2,color='#444444')


def certificate(ax,qmax=4):
    x=np.linspace(0,4,201)
    ax.plot(x,abs(1-x)/qmax,color='white',ls='--',lw=1.1)


def heatmap(ax,x,y,z,**kwargs):
    ax.set_facecolor('#d9d9d9')
    im=ax.pcolormesh(edges(x),edges(y),np.ma.masked_invalid(z.T),shading='flat',rasterized=True,**kwargs)
    ax.set(xlim=(x.min(),x.max()),ylim=(y.min(),y.max()),xlabel=r'Anchoring $\alpha=\kappa/h$',ylabel=r'Imitation $\beta=J/h$')
    return im


def figure1(z):
    fig=plt.figure(figsize=(7.16,6.05))
    gs=fig.add_gridspec(2,3,left=.095,right=.875,bottom=.115,top=.875,
                        width_ratios=[1,1,.045],hspace=.43,wspace=.31)
    stable=z['status']=='stable'
    complete=np.all(stable,axis=1)
    M=np.mean(z['M'],axis=1)
    q=np.mean(z['meanq'],axis=1)
    letters='abcd'
    for row,(data,cmap,limits,label) in enumerate(((M,'magma_r',(0,.5),r'Misinformation fraction $M_\infty$'),
                                                  (q,'cividis',(-1,1),r'Mean facts alignment $\overline{q}_\infty$'))):
        for p in range(2):
            ax=fig.add_subplot(gs[row,p])
            matrix=data[p].copy(); matrix[~complete[p]]=np.nan
            im=heatmap(ax,z['alpha'],z['beta'],matrix,cmap=cmap,vmin=limits[0],vmax=limits[1])
            ax.set_title(LABELS[p],pad=7)
            letter(ax,letters[row*2+p])
        cb=fig.colorbar(im,cax=fig.add_subplot(gs[row,2]))
        cb.set_label(label,labelpad=7)
    title(fig,'1  Final states selected by random preparations',
          r'Cycle network: $N=12$, $n=2$; $h=\Gamma=1$; 8 frozen-anchor realizations per preparation')
    foot(fig,'Cell colors are sample means; each run starts at its own fixed anchor.\nAll 4,624 endpoints are stable after two separately saved long-time refinements.')
    return fig


def figure2(z):
    fig=plt.figure(figsize=(7.16,6.1))
    gs=fig.add_gridspec(2,3,left=.095,right=.875,bottom=.12,top=.875,
                        width_ratios=[1,1,.045],hspace=.47,wspace=.31)
    complete=np.all(z['status']=='stable',axis=1)
    gap=np.median(z['gap'],axis=1)
    for p in range(2):
        ax=fig.add_subplot(gs[0,p])
        value=np.log10(gap[p]); value[~complete[p]]=np.nan
        im=heatmap(ax,z['alpha'],z['beta'],value,cmap='viridis',vmin=-1,vmax=.65)
        certificate(ax)
        ax.set_title(LABELS[p],pad=7)
        letter(ax,'ab'[p])
    cb=fig.colorbar(im,cax=fig.add_subplot(gs[0,2]))
    cb.set_label(r'$\log_{10}$ median $[\lambda_{\min}(\mathcal{K})/h]$',labelpad=7)
    for p in range(2):
        ax=fig.add_subplot(gs[1,p])
        for d,(label,color,ls,marker) in enumerate((('Increase anchoring',COLORS[0],'-','o'),
                                                   ('Decrease anchoring',COLORS[1],'--','s'))):
            vals=z['branch_M'][p,d].copy()
            vals[~z['branch_chain_valid'][p,d]]=np.nan
            ax.plot(z['branch_alpha'],vals,color=color,ls=ls,marker=marker,
                    markersize=2.7,markevery=2,label=label)
        ax.set(xlim=(0,4),ylim=(-.025,.825),xlabel=r'Anchoring $\alpha=\kappa/h$',
               ylabel=r'Misinformation fraction $M^*$',title=r'Frozen anchors; $\beta=3$')
        ax.legend(loc='upper left',frameon=False)
        ax.grid(axis='y',alpha=.15)
        letter(ax,'cd'[p])
    title(fig,'2  Spectral recovery and attracting branches',
          r'Top: prepared-state atlas. Bottom: one fixed anchor realization per $p$ (seed 2026091800).')
    foot(fig,'White dashed lines: uniform sufficient boundary, not an instability boundary.\nContinuation follows relaxed attracting branches; unstable or unvisited branches are not enumerated.')
    return fig


def wilson(count,total):
    p=count/total; z=1.959963984540054; den=1+z*z/total
    center=(p+z*z/(2*total))/den
    half=z*np.sqrt(p*(1-p)/total+z*z/(4*total*total))/den
    return center-half,center+half


def figure3(z):
    fig=plt.figure(figsize=(7.16,6.35))
    gs=fig.add_gridspec(2,3,left=.095,right=.875,bottom=.14,top=.88,
                        width_ratios=[1,1,.045],hspace=.49,wspace=.31)
    maxcount=int(z['search_stable_count'].max())
    cmap=plt.get_cmap('viridis',maxcount)
    norm=BoundaryNorm(np.arange(.5,maxcount+1.5),maxcount)
    for p in range(2):
        ax=fig.add_subplot(gs[0,p])
        count=z['search_stable_count'][p].astype(float)
        count[count==0]=np.nan
        im=heatmap(ax,z['alphas'],z['betas'],count,cmap=cmap,norm=norm)
        unfinished=np.any(z['search_status'][p]!=0,axis=-1)
        ii,jj=np.where(unfinished)
        if len(ii):
            ax.scatter(z['alphas'][ii],z['betas'][jj],marker='x',s=12,c='black',lw=.55)
        ia,ib=z['witness_indices'][p]
        ax.scatter([z['alphas'][ia]],[z['betas'][ib]],marker='*',s=105,
                   facecolor='white',edgecolor='black',lw=.7,zorder=5,clip_on=False)
        ax.set_title(LABELS[p],pad=7); letter(ax,'ab'[p])
    cb=fig.colorbar(im,cax=fig.add_subplot(gs[0,2]),ticks=np.arange(1,maxcount+1))
    cb.set_label('Distinct stable attractors found',labelpad=7)
    for p in range(2):
        ax=fig.add_subplot(gs[1,p])
        K=int(z['witness_stable_count'][p])
        counts=z['frequency_cluster_counts'][p,:K].astype(int)
        unresolved=int(z['frequency_status_counts'][p,1:].sum())
        vals=list(counts); labs=[]; colors=[]
        for k in range(K):
            rep=int(z['witness_cluster_representatives'][p,k])
            M=np.mean(z['witness_all_final'][p,rep,:,0]<0)
            labs.append(f'{chr(65+k)}\n{M:.2f}')
            colors.append(COLORS[k%len(COLORS)])
        if unresolved:
            vals.append(unresolved);labs.append('Unresolved');colors.append('#888888')
        vals=np.array(vals); freqs=vals/128
        low,high=wilson(vals,128)
        ax.bar(np.arange(len(vals)),freqs,color=colors,width=.65,alpha=.85,
               yerr=np.maximum(0,np.vstack([freqs-low,high-freqs])),capsize=2,error_kw={'elinewidth':.8})
        ax.set_xticks(np.arange(len(vals)),labs)
        for k,count in enumerate(vals):
            ax.text(k,min(.93,high[k]+.025),str(count),ha='center',fontsize=7)
        prep=int(z['witness_all_cluster_labels'][p,0])
        preptext=chr(65+prep) if prep>=0 else 'unresolved'
        ax.text(.02,.97,f'Prepared start selects {preptext}',transform=ax.transAxes,va='top',fontsize=7.3)
        ax.set(ylim=(0,1.08),ylabel='Uniform-start selection frequency',xlabel='Attractor / misinformation fraction',
               title=rf'Selected witness: $\alpha={z["witness_alphas"][p]:g}$, $\beta={z["witness_betas"][p]:g}$')
        letter(ax,'cd'[p])
    title(fig,'3  Multistability with anchors held fixed',
          '17 search starts per cell; stars mark selected witnesses tested with 128 additional random starts.')
    foot(fig,'Counts are finite-search lower bounds; all 2,448 search endpoints passed after three refinements.\nBars exclude designed starts; intervals: marginal 95% Wilson. Witnesses are selected examples, not a controlled p comparison.')
    return fig


def figure4(z):
    fig,axs=plt.subplots(2,3,figsize=(7.16,5.65))
    fig.subplots_adjust(left=.085,right=.985,bottom=.135,top=.855,wspace=.32,hspace=.49)
    groups=[(['cycle_N12_n2','star_N12_n2','modular_N12_n2'],['Cycle','Star','Two communities'],'Network structure'),
            (['cycle_N12_n2','cycle_N12_n3','cycle_N12_n6'],['n = 2','n = 3','n = 6'],'Semantic dimension'),
            (['cycle_N8_n2','cycle_N12_n2','cycle_N24_n2'],['N = 8','N = 12','N = 24'],'Network size')]
    for p in range(2):
        for col,(settings,labels,subtitle) in enumerate(groups):
            ax=axs[p,col]
            for k,(s,label) in enumerate(zip(settings,labels)):
                m=z[s+'__misinformation_fraction_mean'][p]
                sem=z[s+'__misinformation_fraction_sem'][p]
                ax.errorbar(z['g_grid'],m,yerr=sem,color=COLORS[k],ls=['-','--',':'][k],
                            marker=['o','s','^'][k],ms=3,lw=1.1,elinewidth=.65,capsize=1.5,label=label)
            ax.set(xlim=(-.25,12.25),ylim=(-.025,.52) if p==0 else (-.012,.17),
                   xlabel=r'$g=(J/h)\lambda_{\max}(D+A)$',
                   title=subtitle if p==0 else f'$p=0.1$: {subtitle.lower()}')
            ax.set_xticks([0,4,8,12])
            if col==0:
                ax.set_ylabel(r'Mean $M_\infty$'+f'  (p={z["preparations"][p]:g})')
            ax.legend(loc='upper right',frameon=False)
            ax.grid(axis='y',alpha=.15)
            letter(ax,'abcdef'[p*3+col])
    title(fig,'4  Network, dimension, and size comparisons',
          r'$\alpha=2$; 8 anchor realizations per setting; prepared starts $\mathbf{u}(0)=\mathbf{a}$.')
    foot(fig,'Points: means; error bars: SEM across whole-anchor realizations. Row-specific vertical scales.\nSpecific graph examples and finite-size cuts; spectral rescaling is tested, not assumed to give universal collapse.')
    return fig


if __name__=='__main__':
    atlas=load_atlas()
    basins=load_basins()
    comparisons=load_npz('comparisons.npz')
    figures=[('figure_01_final_states',figure1(atlas)),('figure_02_stability_branches',figure2(atlas)),
             ('figure_03_multistability',figure3(basins)),('figure_04_network_dimension_size',figure4(comparisons))]
    with PdfPages(ROOT/'FOUR_MAIN_FIGURES.pdf') as combined:
        for stem,fig in figures:
            for ext in ('pdf','svg','png'):
                fig.savefig(FIG/f'{stem}.{ext}',dpi=400)
            combined.savefig(fig)
            plt.close(fig)
    hashes={name:hashlib.sha256((ROOT/name).read_bytes()).hexdigest() for name in
            ('atlas.npz','atlas_refinements.npz','basins.npz','basins_refinements.npz','comparisons.npz','render_figures.py')}
    (ROOT/'figure_provenance.json').write_text(json.dumps({'data_and_source_sha256':hashes,
        'refinement_policy':'Overlay explicitly indexed atlas_refinements and basins_refinements; original arrays remain intact. Basin witnesses retain original T=500 selection.',
        'figures':[s for s,f in figures],'width_inches':7.16,'png_dpi':400},indent=2)+'\n')
    print('Saved four PDF/SVG/PNG figures and FOUR_MAIN_FIGURES.pdf')


==> anc/phase_repro/reference_sources/validate_core.py <==
from pathlib import Path
import json
import time
import numpy as np
from scipy.integrate import solve_ivp
from core import adjacency, sample_anchors, integrate_batch, spectral_batch, vector_rhs

root = Path(__file__).resolve().parent
records = []
started = time.perf_counter()
for n in (2, 3, 6):
    A = adjacency('cycle', 5)
    for alpha, beta in ((0.4,0.0),(0.7,0.6),(2.0,1.5)):
        a = sample_anchors(5,n,0.5,2026091800+n)
        result = integrate_batch(A,a[None],alpha,beta,tmax=800)
        tight = integrate_batch(A,a[None],alpha,beta,tmax=800,step_factor=0.125,res_tol=1e-10)
        duration = max(40.0, float(result['time'][0]))
        def fun(t, y):
            u=y.reshape(1,5,n)
            # Use a tangential extension to keep adaptive radial error bounded.
            normed=u/np.linalg.norm(u,axis=-1,keepdims=True)
            return vector_rhs(A,normed,a[None],np.array([alpha]),np.array([beta])).ravel()
        sol=solve_ivp(fun,(0,duration),a.ravel(),method='DOP853',rtol=1e-10,atol=1e-12)
        assert sol.success
        ref=sol.y[:,-1].reshape(5,n)
        ref/=np.linalg.norm(ref,axis=-1,keepdims=True)
        coarse_tight=float(np.max(np.linalg.norm(result['u'][0]-tight['u'][0],axis=1)))
        reference_error=float(np.max(np.linalg.norm(result['u'][0]-ref,axis=1)))
        if beta==0:
            H=alpha*a.copy(); H[:,0]+=1
            exact=H/np.linalg.norm(H,axis=1,keepdims=True)
            exact_error=float(np.max(np.linalg.norm(result['u'][0]-exact,axis=1)))
            assert exact_error<1e-6
        else:
            exact_error=None
        assert result['converged'][0] and tight['converged'][0]
        assert coarse_tight<2e-6 and reference_error<2e-6
        assert result['energy_increase'][0]<1e-9
        gap=float(spectral_batch(A,result['u'],a[None],alpha,beta)[0])
        assert gap>0
        records.append(dict(n=n,alpha=alpha,beta=beta,coarse_tight=coarse_tight,
            DOP853_error=reference_error,exact_error=exact_error,gap=gap,
            residual=float(result['residual'][0]),time=float(result['time'][0])))

# Speed/energy check with a heterogeneous batch covering the intended grid scale.
A=adjacency('cycle',12)
a=np.stack([sample_anchors(12,2,0.5,2026091820+i) for i in range(128)])
alphas=np.linspace(0,4,128); betas=np.linspace(4,0,128)
bench_start=time.perf_counter()
batch=integrate_batch(A,a,alphas,betas,tmax=500)
assert batch['energy_increase'].max()<1e-8
report=dict(status='PASS',cases=records,benchmark_seconds=time.perf_counter()-bench_start,
    benchmark_converged=int(batch['converged'].sum()),benchmark_total=128,
    max_energy_increase=float(batch['energy_increase'].max()),
    total_seconds=time.perf_counter()-started)
(root/'core_validation.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/phase_repro/reproduce.py <==
"""Render and check four archived figures without rerunning simulations."""
from pathlib import Path
import argparse
import ast
import hashlib
import importlib.metadata as metadata
import json
import os
import platform
import subprocess
import sys
import time

import numpy as np

ROOT = Path(__file__).resolve().parent


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def functions_from_source(path, source_root):
    """Load only function definitions, without executing the archived program."""
    import matplotlib.pyplot as plt
    from matplotlib.colors import BoundaryNorm
    tree = ast.parse(path.read_text())
    scope = {"np": np, "plt": plt, "BoundaryNorm": BoundaryNorm,
             "ROOT": source_root, "INPUT": ROOT / "inputs"}
    for node in tree.body:
        if isinstance(node, ast.Assign):
            for target in node.targets:
                if isinstance(target, ast.Name) and target.id in ("COLORS", "LABELS"):
                    scope[target.id] = ast.literal_eval(node.value)
    definitions = ast.Module(
        body=[node for node in tree.body if isinstance(node, ast.FunctionDef)],
        type_ignores=[])
    exec(compile(definitions, str(path.name), "exec"), scope)
    return scope


def numeric_figure_signature(fig):
    """Bind plotted coordinates, heatmap values, errors, bars, and axis limits."""
    payload = []

    def add(label, value):
        if value is None:
            return
        array = np.ma.asarray(value, dtype=float)
        data = np.asarray(array.filled(np.nan) if np.ma.isMaskedArray(array) else array)
        if data.dtype.kind in "iufb":
            data = np.ascontiguousarray(data, dtype="<f8")
            payload.append((label, list(data.shape), hashlib.sha256(data.tobytes()).hexdigest()))

    for index, ax in enumerate(fig.axes):
        add(f"{index}:limits", [*ax.get_xlim(), *ax.get_ylim()])
        for j, line in enumerate(ax.lines):
            add(f"{index}:line{j}:x", line.get_xdata())
            add(f"{index}:line{j}:y", line.get_ydata())
        for j, collection in enumerate(ax.collections):
            add(f"{index}:collection{j}:array", collection.get_array())
            add(f"{index}:collection{j}:offsets", collection.get_offsets())
            if hasattr(collection, "get_coordinates"):
                add(f"{index}:collection{j}:coordinates", collection.get_coordinates())
            if hasattr(collection, "get_segments"):
                for k, segment in enumerate(collection.get_segments()):
                    add(f"{index}:collection{j}:segment{k}", segment)
        for j, patch in enumerate(ax.patches):
            if hasattr(patch, "get_bbox"):
                add(f"{index}:patch{j}:bbox", patch.get_bbox().bounds)
    return hashlib.sha256(json.dumps(payload, sort_keys=True).encode()).hexdigest()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("generated/run_001"))
    args = parser.parse_args()
    out = args.output if args.output.is_absolute() else ROOT / args.output
    out = out.resolve()
    if out.exists():
        raise FileExistsError("Use a fresh output directory.")
    started = time.perf_counter()
    provenance = json.loads((ROOT / "PROVENANCE.json").read_text())
    checks = {}
    checks["all_copied_files_match_original_hashes"] = all(
        digest(ROOT / row["packaged"]) == row["sha256"] for row in provenance["files"])
    if not checks["all_copied_files_match_original_hashes"]:
        raise RuntimeError("An archived input or source file has changed.")

    env = os.environ.copy()
    env.update(OPENBLAS_NUM_THREADS="1", OMP_NUM_THREADS="1",
               VECLIB_MAXIMUM_THREADS="1", PYTHONDONTWRITEBYTECODE="1",
               MPLCONFIGDIR=str(ROOT / "generated/mpl_config"))
    subprocess.run([sys.executable, "-B", str(ROOT / "scripts/render_figures.py"),
                    "--output", str(out)], check=True, cwd=ROOT, env=env)
    os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "generated/mpl_config"))
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    old = functions_from_source(ROOT / "reference_sources/render_figures.py", ROOT / "inputs")
    new = functions_from_source(ROOT / "scripts/render_figures.py", ROOT)
    atlas = new["load_atlas"]()
    basins = new["load_basins"]()
    comparisons = new["load_npz"]("comparisons.npz")
    checks["atlas_4624_stable_after_two_overlays"] = bool(
        atlas["status"].size == 4624 and np.all(atlas["status"] == "stable"))
    checks["all_164_continuation_points_valid"] = bool(
        atlas["branch_chain_valid"].size == 164 and np.all(atlas["branch_chain_valid"]))
    checks["basin_2448_search_endpoints_accepted"] = bool(
        basins["search_status"].size == 2448 and np.all(basins["search_status"] == 0))
    checks["frequency_denominators_are_128"] = bool(np.all(
        basins["frequency_cluster_counts"].sum(axis=1) +
        basins["frequency_status_counts"][:, 1:].sum(axis=1) == 128))
    with np.load(ROOT / "inputs/basins.npz", allow_pickle=False) as base:
        checks["selected_witnesses_and_frequency_data_unchanged"] = all(
            np.array_equal(base[key], basins[key])
            for key in ("witness_indices", "frequency_cluster_counts", "frequency_status_counts",
                        "witness_all_final", "witness_all_cluster_labels"))

    comparison_errors = {"mean": 0., "sem": 0., "beta_times_spectral_radius": 0.}
    stable_count = 0
    for setting in comparisons["setting_names"]:
        prefix = str(setting) + "__"
        values = comparisons[prefix + "misinformation_fraction"]
        mean = values.mean(axis=1)
        sem = values.std(axis=1, ddof=1) / np.sqrt(values.shape[1])
        comparison_errors["mean"] = max(comparison_errors["mean"], float(np.max(
            np.abs(mean - comparisons[prefix + "misinformation_fraction_mean"]))))
        comparison_errors["sem"] = max(comparison_errors["sem"], float(np.max(
            np.abs(sem - comparisons[prefix + "misinformation_fraction_sem"]))))
        comparison_errors["beta_times_spectral_radius"] = max(
            comparison_errors["beta_times_spectral_radius"], float(np.max(np.abs(
                comparisons[prefix + "beta"] * comparisons[prefix + "signless_spectral_radius"] -
                comparisons[prefix + "g"]))))
        stable_count += int(np.sum(comparisons[prefix + "stable"]))
    checks["comparison_means_and_sem_match_whole_anchor_axis"] = max(
        comparison_errors["mean"], comparison_errors["sem"]) < 1e-12
    checks["comparison_spectral_rescaling_matches"] = comparison_errors["beta_times_spectral_radius"] < 1e-12
    checks["all_1456_comparison_endpoints_stable"] = stable_count == 1456

    signatures = {}
    for number, source_name in ((1, "atlas"), (2, "atlas"), (3, "basins"), (4, "comparisons")):
        datasets = {}
        for label, scope in (("original", old), ("portable", new)):
            if source_name == "atlas":
                data = scope["load_atlas"]()
            elif source_name == "basins":
                data = scope["load_basins"]()
            else:
                data = scope["load_npz"]("comparisons.npz")
            fig = scope[f"figure{number}"](data)
            datasets[label] = numeric_figure_signature(fig)
            plt.close(fig)
        signatures[f"figure_{number}"] = datasets
    checks["all_four_numeric_figure_signatures_match"] = all(
        entry["original"] == entry["portable"] for entry in signatures.values())
    checks["four_individual_pdfs_present"] = len(list((out / "figures").glob("*.pdf"))) == 4
    checks["combined_pdf_present"] = (out / "FOUR_MAIN_FIGURES.pdf").stat().st_size > 1000
    checks["archived_inputs_unchanged_after_render"] = all(
        digest(ROOT / row["packaged"]) == row["sha256"] for row in provenance["files"])
    result = {
        "status": "PASS" if all(checks.values()) else "FAIL",
        "scope": "Rendering and data verification only. No trajectories or parameter scans were rerun.",
        "checks": checks,
        "python": platform.python_version(),
        "packages": {name: metadata.version(name) for name in ("numpy", "matplotlib")},
        "elapsed_seconds": time.perf_counter() - started,
        "numeric_figure_signatures": signatures,
        "comparison_summary_max_errors": comparison_errors,
        "visual_review": "Separate inspection of the four rendered figures is required.",
        "generated_files_sha256": {
            str(path.relative_to(out)): digest(path) for path in sorted(out.rglob("*")) if path.is_file()},
    }
    (out / "CHECKS.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({"status": result["status"], "checks": checks,
                      "elapsed_seconds": result["elapsed_seconds"]}, indent=2))
    if result["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/phase_repro/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.9


==> anc/phase_repro/scripts/render_figures.py <==
"""Render the four archived numerical figures from packaged inputs."""
from pathlib import Path
import argparse
import os
import json
import hashlib
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
INPUT=ROOT/'inputs'
OUT=ROOT/'generated'/'run_001'
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'generated'/'mpl_config'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.colors import BoundaryNorm

FIG=OUT/'figures'
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8.2,
    'axes.titlesize':9,'axes.labelsize':8.5,'xtick.labelsize':7.5,'ytick.labelsize':7.5,
    'legend.fontsize':7.1,'axes.spines.top':False,'axes.spines.right':False,
    'axes.linewidth':.7,'lines.linewidth':1.3,'pdf.fonttype':42,'svg.fonttype':'none'})
COLORS=['#0072B2','#D55E00','#009E73','#CC79A7','#E69F00','#56B4E9']
LABELS=['Uniform sphere ($p=0.5$)','Facts biased hemispheres ($p=0.1$)']


def load_npz(name):
    with np.load(INPUT/name,allow_pickle=False) as z:
        return {k:z[k].copy() for k in z.files}


def load_atlas():
    z=load_npz('atlas.npz')
    r=load_npz('atlas_refinements.npz')
    for k,idx in enumerate(r['indices']):
        loc=tuple(idx)
        z['u'][loc]=r['u'][k]
        z['gap'][loc]=r['gap'][k]
        for name in ('residual','time','energy_increase','norm_error','initial_energy','final_energy','steps'):
            z[name][loc]=r[name][k]
        z['converged'][loc]=bool(r['converged'][k])
        z['status'][loc]='stable' if r['converged'][k] and r['gap'][k]>1e-6 else 'unresolved'
        q=r['u'][k,:,0]
        z['M'][loc]=np.mean(q<0)
        z['M_deadband'][loc]=np.mean(q< -1e-8)
        z['meanq'][loc]=np.mean(q)
        z['boundary_count'][loc]=np.sum(abs(q)<=1e-8)
    return z


def load_basins():
    z=load_npz('basins.npz')
    r=load_npz('basins_refinements.npz')
    for k,idx in enumerate(r['indices']):
        loc=tuple(idx)
        for name in ('u','gap','status','residual','time'):
            target='search_status' if name=='status' else 'search_final_'+name
            z[target][loc]=r['final_'+name][k]
    z['search_stable_count']=r['overlaid_search_stable_count'].copy()
    z['search_unconverged_count']=r['overlaid_search_unconverged_count'].copy()
    # Witnesses and frequencies retain the original T=500 selection protocol.
    return z


def edges(v):
    mid=(v[1:]+v[:-1])/2
    return np.r_[max(0,v[0]-(v[1]-v[0])/2),mid,v[-1]+(v[-1]-v[-2])/2]


def letter(ax,s):
    ax.text(-.14,1.06,s,transform=ax.transAxes,fontsize=11,fontweight='bold',va='bottom')


def title(fig,main,sub):
    fig.suptitle(main,y=.985,fontsize=11.5,fontweight='bold')
    fig.text(.5,.945,sub,ha='center',va='top',fontsize=7.7,color='#444444')


def foot(fig,text):
    fig.text(.08,.018,text,ha='left',va='bottom',fontsize=7.2,color='#444444')


def certificate(ax,qmax=4):
    x=np.linspace(0,4,201)
    ax.plot(x,abs(1-x)/qmax,color='white',ls='--',lw=1.1)


def heatmap(ax,x,y,z,**kwargs):
    ax.set_facecolor('#d9d9d9')
    im=ax.pcolormesh(edges(x),edges(y),np.ma.masked_invalid(z.T),shading='flat',rasterized=True,**kwargs)
    ax.set(xlim=(x.min(),x.max()),ylim=(y.min(),y.max()),xlabel=r'Anchoring $\alpha=\kappa/h$',ylabel=r'Imitation $\beta=J/h$')
    return im


def figure1(z):
    fig=plt.figure(figsize=(7.16,6.05))
    gs=fig.add_gridspec(2,3,left=.095,right=.875,bottom=.115,top=.875,
                        width_ratios=[1,1,.045],hspace=.43,wspace=.31)
    stable=z['status']=='stable'
    complete=np.all(stable,axis=1)
    M=np.mean(z['M'],axis=1)
    q=np.mean(z['meanq'],axis=1)
    letters='abcd'
    for row,(data,cmap,limits,label) in enumerate(((M,'magma_r',(0,.5),r'Misinformation fraction $M_\infty$'),
                                                  (q,'cividis',(-1,1),r'Mean facts alignment $\overline{q}_\infty$'))):
        for p in range(2):
            ax=fig.add_subplot(gs[row,p])
            matrix=data[p].copy(); matrix[~complete[p]]=np.nan
            im=heatmap(ax,z['alpha'],z['beta'],matrix,cmap=cmap,vmin=limits[0],vmax=limits[1])
            ax.set_title(LABELS[p],pad=7)
            letter(ax,letters[row*2+p])
        cb=fig.colorbar(im,cax=fig.add_subplot(gs[row,2]))
        cb.set_label(label,labelpad=7)
    title(fig,'Final states selected by random preparations',
          r'Cycle network: $N=12$, $n=2$; $h=\Gamma=1$; 8 frozen anchor realizations per preparation')
    foot(fig,'Cell colors are sample means; each run starts at its own fixed anchor.\nAll 4,624 endpoints are stable after two separately saved longer integrations.')
    return fig


def figure2(z):
    fig=plt.figure(figsize=(7.16,6.1))
    gs=fig.add_gridspec(2,3,left=.095,right=.875,bottom=.12,top=.875,
                        width_ratios=[1,1,.045],hspace=.47,wspace=.31)
    complete=np.all(z['status']=='stable',axis=1)
    gap=np.median(z['gap'],axis=1)
    for p in range(2):
        ax=fig.add_subplot(gs[0,p])
        value=np.log10(gap[p]); value[~complete[p]]=np.nan
        im=heatmap(ax,z['alpha'],z['beta'],value,cmap='viridis',vmin=-1,vmax=.65)
        certificate(ax)
        ax.set_title(LABELS[p],pad=7)
        letter(ax,'ab'[p])
    cb=fig.colorbar(im,cax=fig.add_subplot(gs[0,2]))
    cb.set_label(r'$\log_{10}$ median $[\lambda_{\min}(\mathcal{K})/h]$',labelpad=7)
    for p in range(2):
        ax=fig.add_subplot(gs[1,p])
        for d,(label,color,ls,marker) in enumerate((('Increase anchoring',COLORS[0],'-','o'),
                                                   ('Decrease anchoring',COLORS[1],'--','s'))):
            vals=z['branch_M'][p,d].copy()
            vals[~z['branch_chain_valid'][p,d]]=np.nan
            ax.plot(z['branch_alpha'],vals,color=color,ls=ls,marker=marker,
                    markersize=2.7,markevery=2,label=label)
        ax.set(xlim=(0,4),ylim=(-.025,.825),xlabel=r'Anchoring $\alpha=\kappa/h$',
               ylabel=r'Misinformation fraction $M^*$',title=r'Frozen anchors; $\beta=3$')
        ax.legend(loc='upper left',frameon=False)
        ax.grid(axis='y',alpha=.15)
        letter(ax,'cd'[p])
    title(fig,'Spectral recovery and attracting branches',
          r'Top: atlas from prepared states. Bottom: one fixed anchor realization per $p$ (seed 2026091800).')
    foot(fig,'White dashed lines: uniform sufficient boundary, not an instability boundary.\nContinuation follows relaxed attracting branches; unstable or unvisited branches are not enumerated.')
    return fig


def wilson(count,total):
    p=count/total; z=1.959963984540054; den=1+z*z/total
    center=(p+z*z/(2*total))/den
    half=z*np.sqrt(p*(1-p)/total+z*z/(4*total*total))/den
    return center-half,center+half


def figure3(z):
    fig=plt.figure(figsize=(7.16,6.35))
    gs=fig.add_gridspec(2,3,left=.095,right=.875,bottom=.14,top=.88,
                        width_ratios=[1,1,.045],hspace=.49,wspace=.31)
    maxcount=int(z['search_stable_count'].max())
    cmap=plt.get_cmap('viridis',maxcount)
    norm=BoundaryNorm(np.arange(.5,maxcount+1.5),maxcount)
    for p in range(2):
        ax=fig.add_subplot(gs[0,p])
        count=z['search_stable_count'][p].astype(float)
        count[count==0]=np.nan
        im=heatmap(ax,z['alphas'],z['betas'],count,cmap=cmap,norm=norm)
        unfinished=np.any(z['search_status'][p]!=0,axis=-1)
        ii,jj=np.where(unfinished)
        if len(ii):
            ax.scatter(z['alphas'][ii],z['betas'][jj],marker='x',s=12,c='black',lw=.55)
        ia,ib=z['witness_indices'][p]
        ax.scatter([z['alphas'][ia]],[z['betas'][ib]],marker='*',s=105,
                   facecolor='white',edgecolor='black',lw=.7,zorder=5,clip_on=False)
        ax.set_title(LABELS[p],pad=7); letter(ax,'ab'[p])
    cb=fig.colorbar(im,cax=fig.add_subplot(gs[0,2]),ticks=np.arange(1,maxcount+1))
    cb.set_label('Distinct stable attractors found',labelpad=7)
    for p in range(2):
        ax=fig.add_subplot(gs[1,p])
        K=int(z['witness_stable_count'][p])
        counts=z['frequency_cluster_counts'][p,:K].astype(int)
        unresolved=int(z['frequency_status_counts'][p,1:].sum())
        vals=list(counts); labs=[]; colors=[]
        for k in range(K):
            rep=int(z['witness_cluster_representatives'][p,k])
            M=np.mean(z['witness_all_final'][p,rep,:,0]<0)
            labs.append(f'{chr(65+k)}\n{M:.2f}')
            colors.append(COLORS[k%len(COLORS)])
        if unresolved:
            vals.append(unresolved);labs.append('Unresolved');colors.append('#888888')
        vals=np.array(vals); freqs=vals/128
        low,high=wilson(vals,128)
        ax.bar(np.arange(len(vals)),freqs,color=colors,width=.65,alpha=.85,
               yerr=np.maximum(0,np.vstack([freqs-low,high-freqs])),capsize=2,error_kw={'elinewidth':.8})
        ax.set_xticks(np.arange(len(vals)),labs)
        for k,count in enumerate(vals):
            ax.text(k,min(.93,high[k]+.025),str(count),ha='center',fontsize=7)
        prep=int(z['witness_all_cluster_labels'][p,0])
        preptext=chr(65+prep) if prep>=0 else 'unresolved'
        ax.text(.02,.97,f'Prepared start selects {preptext}',transform=ax.transAxes,va='top',fontsize=7.3)
        ax.set(ylim=(0,1.08),ylabel='Frequency from uniform starts',xlabel='Attractor / misinformation fraction',
               title=rf'Selected witness: $\alpha={z["witness_alphas"][p]:g}$, $\beta={z["witness_betas"][p]:g}$')
        letter(ax,'cd'[p])
    title(fig,'Multistability with anchors held fixed',
          '17 search starts per cell; stars mark selected witnesses tested with 128 additional random starts.')
    foot(fig,'Counts are lower bounds from a finite search; all 2,448 search endpoints passed after three refinements.\nBars exclude designed starts; intervals: marginal 95% Wilson. Witnesses are selected examples, not a controlled p comparison.')
    return fig


def figure4(z):
    fig,axs=plt.subplots(2,3,figsize=(7.16,5.65))
    fig.subplots_adjust(left=.085,right=.985,bottom=.135,top=.855,wspace=.32,hspace=.49)
    groups=[(['cycle_N12_n2','star_N12_n2','modular_N12_n2'],['Cycle','Star','Two communities'],'Network structure'),
            (['cycle_N12_n2','cycle_N12_n3','cycle_N12_n6'],['n = 2','n = 3','n = 6'],'Semantic dimension'),
            (['cycle_N8_n2','cycle_N12_n2','cycle_N24_n2'],['N = 8','N = 12','N = 24'],'Network size')]
    for p in range(2):
        for col,(settings,labels,subtitle) in enumerate(groups):
            ax=axs[p,col]
            for k,(s,label) in enumerate(zip(settings,labels)):
                m=z[s+'__misinformation_fraction_mean'][p]
                sem=z[s+'__misinformation_fraction_sem'][p]
                ax.errorbar(z['g_grid'],m,yerr=sem,color=COLORS[k],ls=['-','--',':'][k],
                            marker=['o','s','^'][k],ms=3,lw=1.1,elinewidth=.65,capsize=1.5,label=label)
            ax.set(xlim=(-.25,12.25),ylim=(-.025,.52) if p==0 else (-.012,.17),
                   xlabel=r'$g=(J/h)\lambda_{\max}(D+A)$',
                   title=subtitle if p==0 else f'$p=0.1$: {subtitle.lower()}')
            ax.set_xticks([0,4,8,12])
            if col==0:
                ax.set_ylabel(r'Mean $M_\infty$'+f'  (p={z["preparations"][p]:g})')
            ax.legend(loc='upper right',frameon=False)
            ax.grid(axis='y',alpha=.15)
            letter(ax,'abcdef'[p*3+col])
    title(fig,'Network, dimension, and size comparisons',
          r'$\alpha=2$; 8 anchor realizations per setting; prepared starts $\mathbf{u}(0)=\mathbf{a}$.')
    foot(fig,'Points: means; error bars: SEM across whole anchor realizations. Vertical scales differ by row.\nSpecific graphs and finite sizes; spectral rescaling is tested, not assumed to give universal collapse.')
    return fig


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=OUT)
    OUT=parser.parse_args().output.resolve()
    OUT.mkdir(parents=True,exist_ok=False)
    FIG=OUT/'figures';FIG.mkdir()
    atlas=load_atlas()
    basins=load_basins()
    comparisons=load_npz('comparisons.npz')
    figures=[('figure_01_final_states',figure1(atlas)),('figure_02_stability_branches',figure2(atlas)),
             ('figure_03_multistability',figure3(basins)),('figure_04_network_dimension_size',figure4(comparisons))]
    with PdfPages(OUT/'FOUR_MAIN_FIGURES.pdf') as combined:
        for stem,fig in figures:
            for ext in ('pdf','svg','png'):
                fig.savefig(FIG/f'{stem}.{ext}',dpi=400)
            combined.savefig(fig)
            plt.close(fig)
    hashes={name:hashlib.sha256((INPUT/name).read_bytes()).hexdigest() for name in
            ('atlas.npz','atlas_refinements.npz','basins.npz','basins_refinements.npz','comparisons.npz')}
    hashes['scripts/render_figures.py']=hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    (OUT/'figure_provenance.json').write_text(json.dumps({'data_and_source_sha256':hashes,
        'refinement_policy':'Overlay explicitly indexed atlas_refinements and basins_refinements; original arrays remain intact. Basin witnesses retain original T=500 selection.',
        'figures':[s for s,f in figures],'width_inches':7.16,'png_dpi':400},indent=2)+'\n')
    print('Saved four PDF/SVG/PNG figures and FOUR_MAIN_FIGURES.pdf')


==> anc/repro/CHECKS.json <==
{
  "status": "PASS",
  "scope": "Reproduction of existing finite evidence and figures, with an independent replay of one archived preparation.",
  "checks": {
    "input_hashes_match": true,
    "seed_reconstructs_archived_anchors": true,
    "eight_initial_and_two_terminal_wrong": true,
    "numerical_report_pass": true,
    "four_certificate_cases_pass": true,
    "all_37_cut_points_accepted": true,
    "random_preparation_replay_pass": true,
    "normal_growth_pass": true,
    "archived_validation_reproduced": true,
    "flagship_rendered_values_match": true,
    "both_figure_pdfs_exist": true,
    "archived_inputs_unchanged": true,
    "portable_copy_complete_run_pass": true,
    "original_source_files_unchanged": true,
    "visual_review_pass": true
  },
  "python": "3.13.14",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.18.0",
    "matplotlib": "3.10.9",
    "Pillow": "12.3.0"
  },
  "elapsed_seconds": 10.710887000430375,
  "random_preparation_replay": {
    "solver": "Radau from the supplied anchors; no endpoint polishing used for this comparison",
    "solver_success": true,
    "initial_equals_anchor_angles": true,
    "wrong_initial": 8,
    "wrong_final": 2,
    "integration_time": 120.0,
    "integration_residual": 2.6756374893466273e-14,
    "max_component_difference_from_archived_endpoint": 1.3507135632195855e-08,
    "endpoint_difference_tolerance": 1e-06,
    "pass": true
  },
  "archive_comparison": {
    "max_certificate_angle_difference": 0.0,
    "max_cut_angle_difference": 0.0,
    "max_cut_selected_metric_difference": 0.0,
    "max_normal_amplitude_difference": 0.0,
    "state_and_metric_tolerance": 1e-07,
    "normal_amplitude_tolerance": 1e-09,
    "pass": true
  },
  "normal_growth": {
    "gap_parallel": 0.42589581159016854,
    "gap_normal": -2.6182585066073516,
    "predicted_growth_rate": 2.6182585066073516,
    "fitted_growth_rate": 2.6182585053808873,
    "M": 0.16666666666666666,
    "refined_residual": 4.440892098500626e-16,
    "max_norm_error": 6.661338147750939e-16,
    "pass": true
  },
  "figure_value_differences": {
    "anchors": 0.0,
    "A": 0.0,
    "f": 0.0,
    "coupled_state": 0.0,
    "isolated_state": 0.0,
    "Kparallel": 0.0,
    "Knormal": 0.0,
    "parallel_eigenvalues": 0.0,
    "normal_eigenvalues": 0.0
  },
  "visual_review": {
    "status": "PASS",
    "files": [
      "generated/run_001/figures/flagship_preview.png",
      "generated/run_001/figures/figure_02_mechanism_validation.png"
    ],
    "findings": "Labels, legends, data traces, node glyphs, and local geometry are readable without clipping or overlap. Illustration and integrated trajectory remain distinguished."
  },
  "output_files_sha256": {
    "data/coupling_cut.csv": "1d178c9434c8e6501c22d1da31971d919a2e127a7fd79c1f4e07c61777710621",
    "data/normal_growth.csv": "40165ed2e126bacb4296695a7e583e17fe93949fb7c40ffa96485276cd8fbf63",
    "data/validation.json": "d6e46c38c372569d7bd5d538f4026515b3f29d4ec6e961edf1582995d991ab67",
    "data/validation.npz": "6736332aefc24b2907a75573f39ad8956c8e1e8bd0b744e9ddd3d79c39b5ffd4",
    "figures/figure_01_flagship.pdf": "777433f1e9d9a5504b400682d051d4e0d3096229fb81e83b9ccaee43012ba8c2",
    "figures/figure_01_flagship.png": "0aa8b60b421122864372b129fdc18e4839bf71f597ed1bda373df4695918a134",
    "figures/figure_01_flagship.svg": "f16d56a785a63de3f37bf048007db14a8f07784698bb69c278419f0b1bb7f5c1",
    "figures/figure_02_mechanism_validation.pdf": "1840cd6d25563b5648b6ace18c8b76114898613680542557042159f499e3e5c3",
    "figures/figure_02_mechanism_validation.png": "a295cb19b5644ea593431361941e2c362fd65707e6329b153cb68ff4ccec5098",
    "figures/figure_02_mechanism_validation.svg": "4e470055c71e3433bc0912bfaf0eed7bfd4ccc6bf6a1b273d3caaa97db059bed",
    "figures/flagship_evidence.json": "97bfe6efd9668426997864d0a6b14ed4beadebf325fedc7abe96b0fa79d796f0",
    "figures/flagship_evidence.npz": "6e7d74c864fb57f98c34f4ca41349c5075ec70a1eac6a60fb16aa6470ba2c4b2",
    "figures/flagship_grayscale.png": "298abd34b7cbbdf92246ac2e0c712317d3371ebf52a42d40de798a6b0d5fd7f8",
    "figures/flagship_preview.png": "163437833d105ae55dc3b243a30c603fc09eb94f9eec016affdad54324786315",
    "figures/validation_figure_provenance.json": "0f920128951f751eea9f41c0acb67b062482e61d303a1fc649a845911a8e6efe"
  },
  "portable_copy": {
    "status": "PASS",
    "working_directory": "/",
    "external_project_data_required": false,
    "elapsed_seconds": 9.937047082930803,
    "report": "generated/portability_check/package/generated/run_001/CHECKS.json"
  },
  "output_files_sha256_base": "generated/run_001",
  "invocation": "python reproduce.py --output generated/run_001",
  "package_files_sha256": {
    "PROVENANCE.json": "876b7fe322bfaf0f653bd8851834ad8ac65eaef68d4332cea78dbacdd7e2504f",
    "README.md": "63f46037a707c8a757e742e00b38e00dcb2649d3e9a8bd54f26b89178b46f820",
    "inputs/flagship_evidence.npz": "6e7d74c864fb57f98c34f4ca41349c5075ec70a1eac6a60fb16aa6470ba2c4b2",
    "inputs/flagship_metadata.json": "0e2688c2ee2bf0a72089a1f4b192d9398bf6db65367d5f994278584c5c7cd36b",
    "inputs/validation.json": "7209e41f69aacfa0e6f5670421d2a908ede1382e65148dd4d7806c76c1ef29a3",
    "inputs/validation.npz": "3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3",
    "reproduce.py": "52765ccdd18d11afe9430caa439885ec1776db959379e8cc077804448bbd4a1b",
    "requirements.txt": "70bdd348db30b73ae9c16aab4fbbf902ac18a9732659dbfdeec295e515484912",
    "scripts/render_flagship.py": "dde059cd0d7841e5765bcd8140f9fadcb1f5bd9fb6dd446f0f0c60246efdd8b0",
    "scripts/render_validation.py": "10270b1a9d3af810bf855fd494d50d8d16ee3e217a9b57410630684183074432",
    "scripts/validate_constructive.py": "cbca7e2649058813eddf95c1798b9d97a4c7b310340e8571770f1ae488fbacb4"
  }
}


==> anc/repro/MANIFEST.sha256 <==
8bbaaadde1279e6e2dfb002200b8fa59fa221ad7d99fd9817ffef6e663b6ee37  CHECKS.json
876b7fe322bfaf0f653bd8851834ad8ac65eaef68d4332cea78dbacdd7e2504f  PROVENANCE.json
5df4513edba3a4a6aa4563dd2a31541d87e08eb69b847121f9cf5b16da37f3a5  README.md
6e7d74c864fb57f98c34f4ca41349c5075ec70a1eac6a60fb16aa6470ba2c4b2  inputs/flagship_evidence.npz
0e2688c2ee2bf0a72089a1f4b192d9398bf6db65367d5f994278584c5c7cd36b  inputs/flagship_metadata.json
7209e41f69aacfa0e6f5670421d2a908ede1382e65148dd4d7806c76c1ef29a3  inputs/validation.json
3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3  inputs/validation.npz
52765ccdd18d11afe9430caa439885ec1776db959379e8cc077804448bbd4a1b  reproduce.py
70bdd348db30b73ae9c16aab4fbbf902ac18a9732659dbfdeec295e515484912  requirements.txt
dde059cd0d7841e5765bcd8140f9fadcb1f5bd9fb6dd446f0f0c60246efdd8b0  scripts/render_flagship.py
10270b1a9d3af810bf855fd494d50d8d16ee3e217a9b57410630684183074432  scripts/render_validation.py
cbca7e2649058813eddf95c1798b9d97a4c7b310340e8571770f1ae488fbacb4  scripts/validate_constructive.py


==> anc/repro/PROVENANCE.json <==
{
  "scope": "Compact extraction of existing numerical evidence; no phase scan is included.",
  "original_files_sha256": {
    "collective_trapping_theory_20260918_v1/validation.npz": "3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3",
    "collective_trapping_theory_20260918_v1/validation.json": "7209e41f69aacfa0e6f5670421d2a908ede1382e65148dd4d7806c76c1ef29a3",
    "collective_trapping_theory_20260918_v1/figures/flagship_evidence.npz": "6e7d74c864fb57f98c34f4ca41349c5075ec70a1eac6a60fb16aa6470ba2c4b2",
    "collective_trapping_theory_20260918_v1/figures/flagship_evidence.json": "633d25633d182ea2b618c1743f761dc2bdc5c3d3b18a988893255694e3919d62",
    "collective_trapping_theory_20260918_v1/validate_constructive.py": "29c78277c212d8354fd139e0dc3dbb4a815930d6041da8fdec4d7ed65162a4a1",
    "collective_trapping_theory_20260918_v1/render_flagship.py": "bf4efbb9c12b6b8ab3ba7d65e7655aa9cf709c069cc33f736e7dcacb102ea025",
    "collective_trapping_theory_20260918_v1/render_validation.py": "249c3a918d15218c68ca23f47cab142521e43588886d17a59248463edc1ce995"
  },
  "inputs_sha256": {
    "inputs/flagship_evidence.npz": "6e7d74c864fb57f98c34f4ca41349c5075ec70a1eac6a60fb16aa6470ba2c4b2",
    "inputs/flagship_metadata.json": "0e2688c2ee2bf0a72089a1f4b192d9398bf6db65367d5f994278584c5c7cd36b",
    "inputs/validation.json": "7209e41f69aacfa0e6f5670421d2a908ede1382e65148dd4d7806c76c1ef29a3",
    "inputs/validation.npz": "3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3"
  }
}


==> anc/repro/README.md <==
# Reproduce the finite numerical results

This package reproduces the two main figures, four cases satisfying the explicit certificate, 37 coupling values for one regular preparation, and the local normal growth of one random example. It also integrates that random example again from its original anchors and compares the result with the archived endpoint.

The equations use h = Gamma = 1, a fixed unit cycle, frozen unit anchors, and raw adjacency weights. All saved inputs remain unchanged. New outputs are written to a fresh directory.

## Run

Python 3.13.14 was used for the included verification. Install the versions listed in requirements.txt in your Python environment:

    python -m pip install -r requirements.txt

Then run:

    python reproduce.py --output generated/run_001

If that directory already exists, select another name, such as generated/run_002. The script refuses to replace an existing run. It uses NumPy, SciPy, Matplotlib, and Pillow without access to any other project directory or network resource. Numerical libraries run with one thread.

The command writes a CHECKS.json report inside the output directory. A PASS result means the saved inputs match their hashes, the numerical cases pass their checks, the independent random preparation reaches the archived state within tolerance, both figures render, and the archived inputs remain unchanged. The CHECKS.json at the package root records a historical verified run. Its generated outputs are omitted from this submission archive; hashes of those outputs are historical records, not a list of files currently included. Run the command above to produce a new report and outputs.

## Contents

* inputs/flagship_evidence.npz contains the random anchors, cycle adjacency, factual vector, archived planar endpoint, spectra, and illustration geometry for Figure 1.
* inputs/validation.npz and inputs/validation.json contain the original four certificate cases, the 37 selected endpoints, and the normal perturbation trajectory.
* inputs/flagship_metadata.json records the original source index, seed, parameters, convergence, and figure provenance.
* scripts/validate_constructive.py repeats the finite calculations, including the separate random preparation replay.
* scripts/render_flagship.py renders Figure 1 from the compact archived input.
* scripts/render_validation.py renders Figure 2 from the repeated calculations.
* PROVENANCE.json binds the packaged inputs and records the hashes of their original source files. Those source labels are historical provenance, not external dependencies.

To render the figures from archived data without numerical integration, use a fresh destination:

    python scripts/render_flagship.py --output generated/figures_only
    python scripts/render_validation.py --output generated/figures_only

The second renderer reads inputs/ by default. Both renderers save PDF, SVG, and PNG. Numerical reruns also export the coupling cut and normal amplitude as CSV.

## What is reproduced

The four certificate systems have (N, kappa) = (5, 0.75), (8, 0.75), (12, 0.75), and (8, 0.25). Each starts at its regular anchor angles. Radau integrates the angular equations with their analytical Jacobian to time 120. Equilibrium refinement is compared with the integrated endpoint.

The 37 coupling values are J = 0; 0.25, 0.50, ..., 8; 16, 32, 64, and 128. Each run starts again from the same regular anchors. The saved cut contains terminal states and selection diagnostics, rather than full trajectories. Lines in the figure connect sampled values and do not identify a critical coupling.

The random example uses N = 12, kappa = 0.75, J = 3, and seed 2026091800. Its anchor law is uniform on the circle, implemented by a hemisphere mixture with p = 0.5. The realized preparation has eight negative factual projections and the selected planar endpoint has two. This is an example of persistence. It does not measure invasion by an initial minority or the frequency of trapping.

The replay integrates from the supplied anchors using Radau. Its unpolished Cartesian endpoint must be within 1e-6 of the archived endpoint and have an angular residual below 1e-8. This check is independent of the original angular RK4 selection calculation. The supplied anchors are also reconstructed exactly from the recorded seed.

For the normal test, the same planar endpoint is refined, embedded in three dimensions, and perturbed by 1e-6 times its unit unstable normal eigenvector. DOP853 integrates to time 2. The fitted normal growth rate is compared with the Hessian prediction. This is a local departure test, not a calculation of the final three dimensional state.

Figure 1(c) shows scaled geodesic displacements along a normal eigenmode. Those arcs are an illustration, distinct from the integrated trajectory in Figure 2(c). The random example is also distinct from the regular anchor construction used by the theorem.

## Tolerances and provenance

The repeated certificate angles, cut endpoints, and selected cut metrics are compared with the archived values using a tolerance of 1e-7. Normal amplitudes use a tolerance of 1e-9. The normal growth fit has its own tolerance of 1e-4 against the predicted rate. These checks concern numerical agreement; the analytical proof establishes the theorem.

The original archive included a larger basin search. This package carries only the inputs needed for the displayed example and does not repeat that search. No probability estimate is computed.

The archived inputs are compared by their SHA256 hashes. Regenerated data and figures need not have identical file hashes across platforms, because floating point libraries, solver sampling, and figure metadata can differ. The program compares the quantities used in the scientific conclusions.


==> anc/repro/inputs/flagship_metadata.json <==
{
  "status": "VISUAL_QA_PASS",
  "source_sha256": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
  "source_unchanged": true,
  "source_index": [
    0,
    2,
    5,
    0
  ],
  "source_preparation": "u0=a",
  "figure_size_inches": [
    7.16,
    3.7
  ],
  "png_dpi": 600,
  "minimum_requested_font_pt": 7.2,
  "h": 1.0,
  "kappa": 0.75,
  "J_coupled": 3.0,
  "N": 12,
  "wrong_nodes_isolated": 0,
  "wrong_nodes_coupled": 2,
  "planar_gap": 0.42589582898489003,
  "normal_gap": -2.618258476003285,
  "coupled_residual": 7.849973338025507e-09,
  "normal_mode_eigenvector_residual": 4.8777425917158385e-15,
  "panel_c_geometry": "Geodesic normal perturbation by 0.37 times a max-normalized unstable eigenvector, not an integrated trajectory",
  "dimensions": "network positions are graphical layout; glyph directions are semantic; c is semantic unit-sphere projection",
  "scope": "Preserved random-anchor numerical witness, distinct from the deterministic twist-anchor theorem construction",
  "style_sources": [
    "https://reference.wolfram.com/language/ref/PlotTheme.html",
    "https://reference.wolfram.com/language/ref/GraphPlot.html"
  ],
  "external_assets": "None",
  "qa_file": "flagship_qa.json",
  "original_source_label": "main_figures_20260918_v1/basins.npz",
  "anchor_seed": 2026091800,
  "p": 0.5,
  "source_converged": true,
  "source_integration_time": 39.999999999999524,
  "source_status_code": 0,
  "wrong_nodes_initial": 8,
  "files_sha256_original_figure_exports": {
    "figure_01_flagship.pdf": "e01f7209e7d04d564f80faae776ea21813dddb10a7d4fd0ace14a7865f459262",
    "figure_01_flagship.png": "8fe34415920b7e95c14647226c6458f7af1c82e437b17859fd4fcb61ad3ce3cc",
    "figure_01_flagship.svg": "15ed9dad37f10da3732cc0e9b781e3276a0e4e0fb383ee258336b802453786c5",
    "flagship_evidence.npz": "6e7d74c864fb57f98c34f4ca41349c5075ec70a1eac6a60fb16aa6470ba2c4b2",
    "flagship_grayscale.png": "1021ec04424f694e1cb783757fc44ee245540e13ae4ac96d918c2f69f8e58580",
    "flagship_preview.png": "feb8f72c49a7a2b8bbd0e4ac66fd93f9af3eb72c822219b28f916188ae2346ce"
  },
  "original_script_sha256": "bf4efbb9c12b6b8ab3ba7d65e7655aa9cf709c069cc33f736e7dcacb102ea025"
}


==> anc/repro/inputs/validation.json <==
{
  "status": "PASS",
  "scope": "Finite numerical consistency checks, not proof of the theorem or probability estimates.",
  "certified_cases": [
    {
      "N": 5,
      "kappa": 0.75,
      "r": 0.11107207345395914,
      "c": 0.15643446504023092,
      "a0": 0.6957054359557615,
      "lambda2": 1.381966011250105,
      "J_cert": 2738.177502892303,
      "J_normal": 1.7892266131972563,
      "J": 3285.8130034707633,
      "solver_success": true,
      "residual": 5.222489107836736e-13,
      "integration_residual": 5.2297055574968e-13,
      "ODE_vs_refined_max_angle": 4.440892098500626e-16,
      "M": 0.4,
      "q_min": -0.9509884080337452,
      "equilibrium_displacement": 0.0011262011181403405,
      "sampled_trajectory_radius": 0.0011262011181415418,
      "gap_parallel": 0.7499997145241705,
      "gap_normal": -4540.134906263636,
      "proven_gap_lower_bound": 0.34785271797788075,
      "proven_boundary_energy_margin": 0.0003624209332490757,
      "normal_rayleigh_upper_bound": -3212.025557361385,
      "pass": true
    },
    {
      "N": 8,
      "kappa": 0.75,
      "r": 0.19634954084936207,
      "c": 0.48618435686357775,
      "a0": 0.6661689143936984,
      "lambda2": 0.5857864376269049,
      "J_cert": 1128.0999868792612,
      "J_normal": 11.494937286476077,
      "J": 1353.7199842551133,
      "solver_success": true,
      "residual": 6.428191312579656e-13,
      "integration_residual": 6.428191312579656e-13,
      "ODE_vs_refined_max_angle": 4.440892098500626e-16,
      "M": 0.5,
      "q_min": -0.9807173761381751,
      "equilibrium_displacement": 0.0035620202485652955,
      "sampled_trajectory_radius": 0.0035620202485653445,
      "gap_parallel": 0.7499982141615055,
      "gap_normal": -792.2481425449114,
      "proven_gap_lower_bound": 0.3330844571968492,
      "proven_boundary_energy_margin": 0.0010980080232273924,
      "normal_rayleigh_upper_bound": -204.34159610062557,
      "pass": true
    },
    {
      "N": 12,
      "kappa": 0.75,
      "r": 0.1308996938995747,
      "c": 0.7591963189756357,
      "a0": 0.7057961592754782,
      "lambda2": 0.2679491924311226,
      "J_cert": 4923.389587841986,
      "J_normal": 25.679272736679223,
      "J": 5908.067505410383,
      "solver_success": true,
      "residual": 2.1561641361245165e-12,
      "integration_residual": 2.1561641361245165e-12,
      "ODE_vs_refined_max_angle": 0.0,
      "M": 0.5,
      "q_min": -0.9914324335629285,
      "equilibrium_displacement": 0.0017857042375724044,
      "sampled_trajectory_radius": 0.0017857042375728075,
      "gap_parallel": 0.7499997009469852,
      "gap_normal": -1582.315057770835,
      "proven_gap_lower_bound": 0.3528980796377391,
      "proven_boundary_energy_margin": 0.0005078253785840156,
      "normal_rayleigh_upper_bound": -400.87503695052845,
      "pass": true
    },
    {
      "N": 8,
      "kappa": 0.25,
      "r": 0.1767766952966369,
      "c": 0.5101835264862034,
      "a0": 0.1836039119355715,
      "lambda2": 0.5857864376269049,
      "J_cert": 4725.217481138912,
      "J_normal": 6.807920783986106,
      "J": 5670.2609773666945,
      "solver_success": true,
      "residual": 2.2304380564719395e-12,
      "integration_residual": 7.2726269451095504e-12,
      "ODE_vs_refined_max_angle": 8.881784197001252e-16,
      "M": 0.5,
      "q_min": -0.9807690705444735,
      "equilibrium_displacement": 0.0008514446299860689,
      "sampled_trajectory_radius": 0.0008514446299861263,
      "gap_parallel": 0.24999996601594326,
      "gap_normal": -3321.313732795376,
      "proven_gap_lower_bound": 0.09180195596778574,
      "proven_boundary_energy_margin": 0.0002416149110662112,
      "normal_rayleigh_upper_bound": -1039.8646731290805,
      "pass": true
    }
  ],
  "cut_columns": [
    "J",
    "M",
    "gap_parallel",
    "gap_normal",
    "residual",
    "ODE_vs_refined_max_angle",
    "accepted"
  ],
  "cut_total": 37,
  "cut_accepted": 37,
  "archived_witness_normal_perturbation": {
    "gap_parallel": 0.42589581159016854,
    "gap_normal": -2.6182585066073516,
    "predicted_growth_rate": 2.6182585066073516,
    "fitted_growth_rate": 2.6182585053808873,
    "M": 0.16666666666666666,
    "refined_residual": 4.440892098500626e-16,
    "max_norm_error": 6.661338147750939e-16,
    "pass": true
  },
  "source_sha256": "29c78277c212d8354fd139e0dc3dbb4a815930d6041da8fdec4d7ed65162a4a1",
  "archived_basins_sha256": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
  "data_sha256": "3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3"
}


==> anc/repro/reproduce.py <==
"""Reproduce the archived finite computations and both figures."""
from pathlib import Path
import argparse
import hashlib
import importlib.metadata as metadata
import json
import os
import platform
import subprocess
import sys
import time

import numpy as np

ROOT = Path(__file__).resolve().parent


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("generated/run_001"))
    args = parser.parse_args()
    out = args.output if args.output.is_absolute() else ROOT / args.output
    out = out.resolve()
    out.mkdir(parents=True, exist_ok=False)
    start = time.perf_counter()
    provenance = json.loads((ROOT / "PROVENANCE.json").read_text())
    input_hashes = provenance["inputs_sha256"]
    checks = {}
    checks["input_hashes_match"] = all(
        digest(ROOT / name) == expected for name, expected in input_hashes.items())
    if not checks["input_hashes_match"]:
        raise RuntimeError("Archived inputs do not match PROVENANCE.json")

    rng = np.random.default_rng(2026091800)
    anchors = rng.normal(size=(12, 2))
    anchors /= np.linalg.norm(anchors, axis=1, keepdims=True)
    anchors[:, 0] = np.abs(anchors[:, 0]) * np.where(rng.random(12) < .5, -1., 1.)
    with np.load(ROOT / "inputs/flagship_evidence.npz", allow_pickle=False) as z:
        checks["seed_reconstructs_archived_anchors"] = bool(np.array_equal(anchors, z["anchors"]))
        checks["eight_initial_and_two_terminal_wrong"] = bool(
            np.sum(z["anchors"][:, 0] < 0) == 8 and np.sum(z["coupled_state"][:, 0] < 0) == 2)

    env = os.environ.copy()
    env.update(OPENBLAS_NUM_THREADS="1", OMP_NUM_THREADS="1",
               VECLIB_MAXIMUM_THREADS="1", PYTHONDONTWRITEBYTECODE="1",
               MPLCONFIGDIR=str(out / "mpl_config"))
    commands = [
        [sys.executable, "-B", str(ROOT / "scripts/validate_constructive.py"),
         "--output", str(out / "data")],
        [sys.executable, "-B", str(ROOT / "scripts/render_flagship.py"),
         "--output", str(out / "figures")],
        [sys.executable, "-B", str(ROOT / "scripts/render_validation.py"),
         "--data", str(out / "data"), "--output", str(out / "figures")],
    ]
    for command in commands:
        subprocess.run(command, check=True, env=env, cwd=ROOT)

    report = json.loads((out / "data/validation.json").read_text())
    checks["numerical_report_pass"] = report["status"] == "PASS"
    checks["four_certificate_cases_pass"] = bool(
        len(report["certified_cases"]) == 4 and all(row["pass"] for row in report["certified_cases"]))
    checks["all_37_cut_points_accepted"] = report["cut_total"] == report["cut_accepted"] == 37
    checks["random_preparation_replay_pass"] = report["random_preparation_replay"]["pass"]
    checks["normal_growth_pass"] = report["archived_witness_normal_perturbation"]["pass"]
    checks["archived_validation_reproduced"] = report["comparison_with_archived_validation"]["pass"]
    with np.load(ROOT / "inputs/flagship_evidence.npz", allow_pickle=False) as archived:
        with np.load(out / "figures/flagship_evidence.npz", allow_pickle=False) as rendered:
            differences = {
                key: float(np.max(np.abs(archived[key] - rendered[key])))
                for key in ("anchors", "A", "f", "coupled_state", "isolated_state",
                            "Kparallel", "Knormal", "parallel_eigenvalues", "normal_eigenvalues")}
    checks["flagship_rendered_values_match"] = max(differences.values()) < 1e-10
    checks["both_figure_pdfs_exist"] = all(
        (out / "figures" / name).stat().st_size > 1000
        for name in ("figure_01_flagship.pdf", "figure_02_mechanism_validation.pdf"))
    checks["archived_inputs_unchanged"] = all(
        digest(ROOT / name) == expected for name, expected in input_hashes.items())
    result = {
        "status": "PASS" if all(checks.values()) else "FAIL",
        "scope": "Reproduction of existing finite evidence and figures, with an independent replay of one archived preparation.",
        "checks": checks,
        "python": platform.python_version(),
        "packages": {name: metadata.version(name) for name in ("numpy", "scipy", "matplotlib", "Pillow")},
        "elapsed_seconds": time.perf_counter() - start,
        "random_preparation_replay": report["random_preparation_replay"],
        "archive_comparison": report["comparison_with_archived_validation"],
        "normal_growth": report["archived_witness_normal_perturbation"],
        "figure_value_differences": differences,
        "visual_review": "Separate inspection of rendered images is required.",
        "output_files_sha256": {
            str(path.relative_to(out)): digest(path)
            for path in sorted(out.rglob("*"))
            if path.is_file() and "mpl_config" not in path.parts
        },
    }
    (out / "CHECKS.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({"status": result["status"], "checks": checks,
                      "elapsed_seconds": result["elapsed_seconds"]}, indent=2))
    if result["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/repro/requirements.txt <==
numpy==2.3.5
scipy==1.18.0
matplotlib==3.10.9
Pillow==12.3.0


==> anc/repro/scripts/render_flagship.py <==
"""Deterministic, source-backed mechanism figure; source basins stay read-only."""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import sys

sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parents[1]
os.environ.setdefault("MPLCONFIGDIR",str(ROOT/"generated"/"mpl_config"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Circle, FancyArrowPatch, Polygon
import numpy as np

OUT = ROOT / "generated" / "figures"
SOURCE = ROOT / "inputs" / "flagship_evidence.npz"
INDEX = (0, 2, 5, 0)
BLUE, ORANGE = "#2877B5", "#DA7B2F"
INK, GRAY, PALE = "#26313A", "#949DA5", "#DDE3E8"
FIGSIZE = (7.16, 3.70)


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def arrow(ax, start, end, color=INK, lw=1.2, scale=7.5, ls="-", zorder=4):
    obj = FancyArrowPatch(start, end, arrowstyle="-|>", mutation_scale=scale,
                          linewidth=lw, color=color, linestyle=ls,
                          shrinkA=0, shrinkB=0, zorder=zorder)
    ax.add_patch(obj)
    return obj


def network_panel(ax, u, a, A, coupled):
    N = len(u)
    angle = np.pi/2 - 2*np.pi*np.arange(N)/N
    pos = .97*np.column_stack([np.cos(angle), np.sin(angle)])
    if coupled:
        for i in range(N):
            for j in range(i):
                if A[i, j] > 0:
                    ax.plot(pos[[i, j], 0], pos[[i, j], 1], color=PALE,
                            lw=1.1, zorder=0)
    for p, ui, ai in zip(pos, u, a):
        wrong = ui[0] < 0
        color = ORANGE if wrong else BLUE
        if wrong:
            ax.add_patch(Circle(p, .067, facecolor="white", edgecolor=ORANGE,
                                lw=1.0, zorder=1))
        ax.plot(*p, "o", ms=2.6, mfc="white", mec=GRAY, mew=.75, zorder=3)
        # Common semantic coordinates at every node: (transverse, facts).
        arrow(ax, p, p+.285*ai[[1, 0]], color=GRAY, lw=.9,
              scale=5.7, ls=(0, (2.0, 1.8)), zorder=2)
        arrow(ax, p, p+.315*ui[[1, 0]], color=color, lw=1.35,
              scale=7.7, zorder=5)
    arrow(ax, (0, -.26), (0, .35), color=INK, lw=1.0, scale=7.3)
    ax.text(.11, .27, r"$\mathbf{f}$", color=INK, fontsize=9, va="center")
    ax.set(xlim=(-1.39, 1.39), ylim=(-1.38, 1.38), aspect="equal")
    ax.set_axis_off()
    return pos


def sphere_panel(ax, u, normal_mode):
    # Orthographic projection: the facts axis stays vertical on the page.
    omega, elevation = np.deg2rad(-65), np.deg2rad(20)
    ex = np.array([0, np.cos(omega), -np.sin(omega)])
    ey = np.array([np.cos(elevation), np.sin(elevation)*np.sin(omega),
                   np.sin(elevation)*np.cos(omega)])
    view = np.cross(ex, ey)
    project = np.array([ex, ey])
    assert np.allclose(project@project.T, np.eye(2))
    t = np.linspace(0, 2*np.pi, 601)
    eye = np.eye(3)
    planar_circle = np.cos(t)[:, None]*eye[0] + np.sin(t)[:, None]*eye[1]
    pc = planar_circle@project.T
    ax.add_patch(Circle((0, 0), 1, fill=False, lw=.85, edgecolor=PALE))
    ax.add_patch(Polygon(pc, closed=True, facecolor="#F4F7FA",
                         edgecolor="none", zorder=-2))
    for i, j in ((0, 2), (1, 2)):
        circle = np.cos(t)[:, None]*eye[i] + np.sin(t)[:, None]*eye[j]
        pp = circle@project.T
        near = circle@view >= 0
        # NaNs break front/back segments without spurious chord connections.
        for mask, ls in ((near, "-"), (~near, (0, (2, 2)))):
            shown = pp.copy(); shown[~mask] = np.nan
            ax.plot(shown[:, 0], shown[:, 1], color=PALE, lw=.8, ls=ls, zorder=-1)
    ax.plot(pc[:, 0], pc[:, 1], color=GRAY, lw=1.0, zorder=1)
    u3 = np.column_stack([u, np.zeros(len(u))])
    pp = u3@project.T
    v = normal_mode.copy()
    if v.sum() < 0:
        v *= -1
    v /= np.max(np.abs(v))
    amplitude = .37
    moved = np.zeros_like(u3)
    for i, ui in enumerate(u3):
        s = np.linspace(0, amplitude*v[i], 51)
        curve = np.cos(s)[:, None]*ui + np.sin(s)[:, None]*eye[2]
        points = curve@project.T
        moved[i] = curve[-1]
        ax.plot(points[:, 0], points[:, 1], color=GRAY, ls=(0, (2.1, 1.8)),
                lw=.95, zorder=3)
        if v[i] > .35:
            arrow(ax, points[-7], points[-1], color=GRAY, lw=.85,
                  scale=6.0, zorder=3)
        if v[i] > .10:
            ax.plot(*points[-1], "o", ms=3.0, mfc="white", mec=GRAY,
                    mew=.8, zorder=4)
    for p, ui in zip(pp, u):
        color = ORANGE if ui[0] < 0 else BLUE
        ax.plot(*p, "o", ms=4.0 if ui[0] < 0 else 3.3,
                mfc=color, mec="white", mew=.35, zorder=5)
    arrow(ax, (0, 0), 1.20*(eye[0]@project.T), color=INK, lw=.95, scale=7.0)
    ax.text(.08, 1.11, r"$\mathbf{f}$", fontsize=9, color=INK)
    arrow(ax, (0, 0), 1.26*(eye[2]@project.T), color=INK, lw=.95, scale=7.0)
    ax.text(.89, .29, "extra\ndirection", fontsize=7.2, ha="center", color=INK,
            linespacing=1.15)
    ax.text(-.43, -.05, r"$S^1$", fontsize=8, color=INK, ha="right")
    ax.text(-.92, .64, r"$S^2$", fontsize=8, color=GRAY)
    ax.set(xlim=(-1.38, 1.38), ylim=(-1.35, 1.35), aspect="equal")
    ax.set_axis_off()
    return project, moved, amplitude, v


def main():
    global OUT
    parser=argparse.ArgumentParser(description="Render Figure 1 from compact archived inputs.")
    parser.add_argument("--output",type=Path,default=OUT)
    OUT=parser.parse_args().output.resolve()
    OUT.mkdir(parents=True,exist_ok=True)
    if (OUT/"figure_01_flagship.pdf").exists():
        raise FileExistsError("Use a fresh output directory.")
    before = sha(SOURCE)
    with np.load(SOURCE, allow_pickle=False) as z:
        a, A, f = z["anchors"].copy(), z["A"].copy(), z["f"].copy()
        u = z["coupled_state"].copy()
        alpha = float(z["alpha"])
        beta = float(z["beta"])
        residual = float(z["coupled_residual"])
        assert tuple(z["source_index"])==INDEX
    metadata_input=json.loads((ROOT/"inputs"/"flagship_metadata.json").read_text())
    converged=metadata_input["source_converged"]
    assert metadata_input["source_preparation"]=="u0=a"
    b = f+alpha*a
    isolated = b/np.linalg.norm(b, axis=1, keepdims=True)
    H = b+beta*(A@u)
    ell = np.sum(u*H, axis=1)
    Kparallel = np.diag(ell)-beta*A*(u@u.T)
    Knormal = np.diag(ell)-beta*A
    eigparallel = np.linalg.eigvalsh(Kparallel)
    eignormal, modes = np.linalg.eigh(Knormal)
    assert converged and residual < 1e-8
    assert np.sum(isolated[:, 0]<0) == 0 and np.sum(u[:, 0]<0) == 2
    assert eigparallel[0] > 0 and eignormal[0] < 0
    assert np.all(A.sum(axis=1)==2) and np.count_nonzero(np.triu(A, 1))==12
    assert alpha == .75 and beta == 3.

    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 7.8,
        "mathtext.fontset": "dejavusans", "text.color": INK,
        "axes.labelcolor": INK, "figure.facecolor": "white",
        "savefig.facecolor": "white", "pdf.fonttype": 42,
        "ps.fonttype": 42, "svg.fonttype": "none", "svg.hashsalt": "iamtn-flagship-v1",
        "path.simplify": False,
    })
    fig = plt.figure(figsize=FIGSIZE)
    xs, width = [.017, .346, .675], .308
    axes = [fig.add_axes([x, .286, width, .572]) for x in xs]
    pos = network_panel(axes[0], isolated, a, A, False)
    network_panel(axes[1], u, a, A, True)
    projection, perturbed, amplitude, scaled_mode = sphere_panel(axes[2], u, modes[:, 0])
    titles = ["Independent correction", "Collective trapping", "An extra escape direction"]
    subtitles = [r"$n=2,\quad J/h=0$", r"$n=2,\quad J/h=3$", r"same state embedded in $n=3$"]
    for x, letter, title, subtitle in zip(xs, "abc", titles, subtitles):
        fig.text(x+.006, .935, letter, fontsize=10, fontweight="bold", va="baseline")
        fig.text(x+.033, .935, title, fontsize=8.7, fontweight="medium", va="baseline")
        fig.text(x+width/2, .880, subtitle, fontsize=7.8, ha="center")
    fig.text(xs[0]+width/2, .247, "0 / 12 wrong", color=BLUE, fontsize=9,
             fontweight="medium", ha="center")
    fig.text(xs[1]+width/2, .247, "2 / 12 wrong", color=ORANGE, fontsize=9,
             fontweight="medium", ha="center")
    fig.text(xs[2]+width/2, .247, "Planar minimum → saddle", color=INK,
             fontsize=8.7, fontweight="medium", ha="center")
    fig.text(xs[0]+width/2, .199, r"$u_i^*=(\mathbf{f}+0.75a_i)/\|\mathbf{f}+0.75a_i\|$",
             fontsize=7.6, ha="center")
    fig.text(xs[1]+width/2, .199,
             rf"$\lambda_{{\min}}(K_\parallel)={eigparallel[0]:.3f}>0$",
             fontsize=8.0, ha="center")
    fig.text(xs[2]+width/2, .199,
             rf"$\lambda_{{\min}}(K_\perp)={eignormal[0]:.3f}<0$",
             fontsize=8.0, ha="center")
    handles = [Line2D([0], [0], color=GRAY, ls=(0, (2, 2)), lw=1.0,
                      marker=">", markersize=3.5, label=r"frozen anchor $a_i$"),
               Line2D([0], [0], color=BLUE, lw=1.4, marker=">", markersize=4,
                      label=r"opinion: $q_i>0$"),
               Line2D([0], [0], color=ORANGE, lw=1.4, marker=">", markersize=4,
                      label=r"opinion: $q_i<0$")]
    fig.legend(handles=handles, loc="center", bbox_to_anchor=(.344, .119),
               ncol=3, frameon=False, handlelength=1.4, handletextpad=.5,
               columnspacing=1.4, fontsize=7.2)
    fig.text(.826, .119, "dashed arcs: scaled local mode", ha="center", fontsize=7.2,
             color=GRAY)
    fig.text(.344, .058, "Node positions show the network; arrow directions use common semantic axes.",
             ha="center", fontsize=7.2, color=INK)
    fig.text(.826, .058, "Local geometry; final outcome not shown.", ha="center", fontsize=7.2,
             color=INK)
    # Thin group separator makes the change of representation explicit.
    fig.add_artist(Line2D([.665, .665], [.050, .898], transform=fig.transFigure,
                          color=PALE, lw=.8))
    for ext in ("pdf", "svg", "png"):
        fig.savefig(OUT/f"figure_01_flagship.{ext}", dpi=600,
                    metadata={"Creator": "IAMTN deterministic mechanism figure"}
                    if ext=="pdf" else None)
    fig.savefig(OUT/"flagship_preview.png", dpi=180)
    # A separate grayscale render is for final-size legibility inspection only.
    from PIL import Image
    with Image.open(OUT/"flagship_preview.png") as img:
        img.convert("L").save(OUT/"flagship_grayscale.png")
    np.savez_compressed(OUT/"flagship_evidence.npz", source_index=np.array(INDEX),
                        anchors=a, A=A, f=f, alpha=alpha, beta=beta,
                        isolated_state=isolated, coupled_state=u,
                        coupled_residual=residual, Kparallel=Kparallel, Knormal=Knormal,
                        parallel_eigenvalues=eigparallel, normal_eigenvalues=eignormal,
                        normal_mode=modes[:, 0], scaled_normal_mode=scaled_mode,
                        illustrative_amplitude=amplitude,
                        illustrative_perturbed_state=perturbed,
                        orthographic_projection=projection, network_positions=pos)
    after = sha(SOURCE)
    assert before == after
    metadata = {
        "status": "RENDERED_AWAITING_VISUAL_QA", "source": str(SOURCE.relative_to(ROOT)),
        "source_sha256": before, "source_unchanged": before==after,
        "source_index": list(INDEX), "source_preparation": "u0=a",
        "script_sha256": sha(__file__), "figure_size_inches": list(FIGSIZE),
        "png_dpi": 600, "minimum_requested_font_pt": 7.2,
        "h": 1., "kappa": alpha, "J_coupled": beta,
        "N": len(u), "wrong_nodes_isolated": 0, "wrong_nodes_coupled": 2,
        "planar_gap": float(eigparallel[0]), "normal_gap": float(eignormal[0]),
        "coupled_residual": residual, "normal_mode_eigenvector_residual":
            float(np.linalg.norm(Knormal@modes[:, 0]-eignormal[0]*modes[:, 0])),
        "panel_c_geometry": "Geodesic normal perturbation by 0.37 times a max-normalized unstable eigenvector, not an integrated trajectory",
        "dimensions": "network positions are graphical layout; glyph directions are semantic; c is semantic unit-sphere projection",
        "scope": "Preserved random-anchor numerical witness, distinct from the deterministic twist-anchor theorem construction",
        "style_sources": ["https://reference.wolfram.com/language/ref/PlotTheme.html",
                          "https://reference.wolfram.com/language/ref/GraphPlot.html"],
        "external_assets": "None",
        "files_sha256": {p.name: sha(p) for p in sorted(OUT.iterdir())
                           if (p.name.startswith('figure_01_flagship') or
                               p.name in ('flagship_evidence.npz', 'flagship_preview.png',
                                          'flagship_grayscale.png')) and
                           p.suffix in ('.npz','.pdf','.svg','.png')},
    }
    (OUT/"flagship_evidence.json").write_text(json.dumps(metadata, indent=2)+"\n")
    print(json.dumps({"status":metadata["status"], "planar_gap":float(eigparallel[0]),
                      "normal_gap":float(eignormal[0]), "source_unchanged":before==after}))


if __name__ == "__main__":
    main()


==> anc/repro/scripts/render_validation.py <==
from pathlib import Path
import os,json,hashlib,argparse
import numpy as np
ROOT=Path(__file__).resolve().parents[1]
parser=argparse.ArgumentParser(description='Render Figure 2 from saved validation results.')
parser.add_argument('--data',type=Path,default=ROOT/'inputs')
parser.add_argument('--output',type=Path,default=ROOT/'generated'/'figures')
args=parser.parse_args()
DATA=args.data.resolve();out=args.output.resolve()
out.mkdir(parents=True,exist_ok=True)
if (out/'figure_02_mechanism_validation.pdf').exists():raise FileExistsError('Use a fresh output directory.')
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'generated'/'mpl_config'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,
    'axes.labelsize':8,'axes.titlesize':8.5,'xtick.labelsize':7,'ytick.labelsize':7,
    'legend.fontsize':7,'axes.spines.top':False,'axes.spines.right':False,
    'pdf.fonttype':42,'svg.fonttype':'none','axes.linewidth':.8})
with np.load(DATA/'validation.npz',allow_pickle=False) as z:
    cut=z['cut_metrics'].copy()
    t=z['normal_growth_time'].copy();amplitude=z['normal_growth_amplitude'].copy()
report=json.loads((DATA/'validation.json').read_text())
assert report['status']=='PASS' and np.all(cut[:,-1]==1)
fig,ax=plt.subplots(1,3,figsize=(7.16,2.5))
fig.subplots_adjust(left=.065,right=.985,bottom=.27,top=.80,wspace=.39)
blue='#4276A8';orange='#D17632';dark='#333333'
ax[0].plot(cut[:,0],cut[:,1],'-o',c=orange,ms=3,lw=1.2)
ax[0].set(xlabel=r'Imitation $J/h$',ylabel=r'Misinformation $M_\infty$',ylim=(-.025,.55),
          title='Prepared selection')
ax[1].plot(cut[:,0],cut[:,2],'--s',c=blue,ms=2.6,lw=1.2,label='Within plane')
ax[1].plot(cut[:,0],cut[:,3],'-o',c=orange,ms=2.6,lw=1.2,label='Normal')
ax[1].set_yscale('symlog',linthresh=1)
ax[1].axhline(0,c='#999999',lw=.8)
ax[1].set(xlabel=r'Imitation $J/h$',ylabel=r'Minimum eigenvalue / $h$',title='Same states, extra directions')
ax[1].legend(frameon=False,loc='lower left',handlelength=1.6)
for aa in ax[:2]:
    aa.set_xscale('symlog',linthresh=1)
    aa.set_xlim(-.05,150);aa.set_xticks([0,1,10,100],['0','1','10','100'])
pred=amplitude[0]*np.exp(report['archived_witness_normal_perturbation']['predicted_growth_rate']*t)
ax[2].semilogy(t,amplitude,c=orange,lw=1.5,label='Perturbed trajectory')
ax[2].semilogy(t,pred,'--',c=dark,lw=1,label='Linear prediction')
ax[2].plot(t[::10],amplitude[::10],'o',c=orange,ms=3)
ax[2].set(xlabel=r'Time $\Gamma h t$',ylabel=r'Normal amplitude $\|u_\perp\|_2$',
          xlim=(0,2),title='Local departure from the plane')
ax[2].legend(frameon=False,loc='upper left',handlelength=1.6)
for i,aa in enumerate(ax):
    aa.text(-.20,1.08,'abc'[i],transform=aa.transAxes,fontweight='bold',fontsize=10)
fig.text(.5,.965,r'$h=\Gamma=1$, $\kappa=0.75$: regular anchors in (a,b); random anchors in (c)',
         ha='center',va='top',fontsize=8)
fig.text(.065,.025,'Lines connect sampled runs; no critical threshold is inferred. Panel (c) shows local growth, not a final corrected state.',
         fontsize=7,color='#444444')
for ext in ('pdf','svg','png'):fig.savefig(out/f'figure_02_mechanism_validation.{ext}',dpi=600)
plt.close(fig)
(out/'validation_figure_provenance.json').write_text(json.dumps({
 'data_sha256':hashlib.sha256((DATA/'validation.npz').read_bytes()).hexdigest(),
 'renderer_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
 'width_inches':7.16,'height_inches':2.5,'dpi':600},indent=2)+'\n')


==> anc/repro/scripts/validate_constructive.py <==
"""Finite consistency checks of the analytical theorem; no simulated proof claims."""
from pathlib import Path
import argparse, json, hashlib, sys
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import root

ROOT=Path(__file__).resolve().parents[1]
INPUT=ROOT/'inputs'

def anchor_angles(N):
    return np.pi/(2*N)+2*np.pi*np.arange(N)/N

def rhs(theta,a,k,J):
    return (-np.sin(theta)-k*np.sin(theta-a)
            +J*(np.sin(np.roll(theta,1)-theta)+np.sin(np.roll(theta,-1)-theta)))

def hessian(theta,a,k,J):
    N=len(theta);K=np.zeros((N,N))
    for i in range(N):
        for j in ((i-1)%N,(i+1)%N):
            w=J*np.cos(theta[i]-theta[j]);K[i,i]+=w;K[i,j]-=w
    K[np.diag_indices(N)]+=np.cos(theta)+k*np.cos(theta-a)
    return K

def normal_hessian(theta,a,k,J):
    N=len(theta);K=np.zeros((N,N))
    for i in range(N):
        for j in ((i-1)%N,(i+1)%N):K[i,j]=-J
    ell=np.cos(theta)+k*np.cos(theta-a)+J*(np.cos(theta-np.roll(theta,1))+np.cos(theta-np.roll(theta,-1)))
    K[np.diag_indices(N)]=ell
    return K

def constants(N,k,r=None):
    d=2*np.pi/N
    if r is None:r=min((np.pi/2-d)/(2*np.sqrt(2)),k*np.sqrt(N)/4,.25,d/4)
    c=np.cos(d+np.sqrt(2)*r);a0=k*np.cos(r)-r/np.sqrt(N)
    B=1+k;G=np.sqrt(N/2);lam=2-2*np.cos(d)
    jc=(2*B*B/a0+a0/2+2*G*G/(a0*r*r)+1-k*np.cos(r))/(c*lam)
    jn=(1+k)/(2*(1-np.cos(d-2*r)))
    return dict(N=N,kappa=k,r=float(r),c=float(c),a0=float(a0),lambda2=float(lam),J_cert=float(jc),J_normal=float(jn))

def integrate(a,k,J,tmax=120):
    # This independently implemented stiff solver starts at the actual anchor preparation.
    sol=solve_ivp(lambda t,x:rhs(x,a,k,J),(0,tmax),a.copy(),method='Radau',
                  jac=lambda t,x:-hessian(x,a,k,J),rtol=2e-10,atol=2e-12)
    end=sol.y[:,-1]
    rnew=root(lambda x:rhs(x,a,k,J),end,jac=lambda x:-hessian(x,a,k,J),tol=1e-11)
    candidate=rnew.x
    if np.max(np.abs(rhs(candidate,a,k,J)))>np.max(np.abs(rhs(end,a,k,J))):candidate=end
    return sol,end,candidate

if __name__=='__main__':
    parser=argparse.ArgumentParser(description='Reproduce the existing finite validation.')
    parser.add_argument('--output',type=Path,default=ROOT/'generated'/'validation')
    args=parser.parse_args()
    OUT=args.output.resolve()
    OUT.mkdir(parents=True,exist_ok=False)
    rows=[];arrays={}
    for j,(N,k) in enumerate(((5,.75),(8,.75),(12,.75),(8,.25))):
        co=constants(N,k);J=1.2*max(co['J_cert'],co['J_normal']);a=anchor_angles(N)
        sol,end,eq=integrate(a,k,J)
        evals=np.linalg.eigvalsh(hessian(eq,a,k,J));normal=np.linalg.eigvalsh(normal_hessian(eq,a,k,J))[0]
        trajectory_radius=float(np.max(np.linalg.norm(sol.y-a[:,None],axis=0)))
        C1=J*co['c']*co['lambda2']+k*np.cos(co['r'])-1-2*(1+k)**2/co['a0']
        barrier=co['a0']*co['r']**2/4-(N/2)/(4*(C1/2-co['a0']/4))
        numeric_res=float(np.max(np.abs(rhs(eq,a,k,J))))
        row={**co,'J':float(J),'solver_success':bool(sol.success),'residual':numeric_res,
             'integration_residual':float(np.max(np.abs(rhs(end,a,k,J)))),
             'ODE_vs_refined_max_angle':float(np.max(np.abs(eq-end))),
             'M':float(np.mean(np.cos(eq)<0)),'q_min':float(np.min(np.cos(eq))),
             'equilibrium_displacement':float(np.linalg.norm(eq-a)),
             'sampled_trajectory_radius':trajectory_radius,'gap_parallel':float(evals[0]),
             'gap_normal':float(normal),'proven_gap_lower_bound':co['a0']/2,
             'proven_boundary_energy_margin':float(barrier),
             'normal_rayleigh_upper_bound':float(1+k-2*J*(1-np.cos(2*np.pi/N-2*co['r'])))}
        row['pass']=bool(sol.success and numeric_res<1e-7 and trajectory_radius<co['r']
                         and row['q_min']<0 and evals[0]>co['a0']/2-1e-8 and normal<0
                         and row['ODE_vs_refined_max_angle']<1e-6 and barrier>0)
        rows.append(row)
        arrays.update({f'case{j}_a':a,f'case{j}_theta':eq,f'case{j}_time':sol.t,f'case{j}_trajectory':sol.y.T})
        print('certificate case',N,k,'J',round(J,2),'pass',row['pass'],flush=True)

    # Descriptive prepared-state cut, separate from the conservative certificates.
    a=anchor_angles(12);k=.75
    jgrid=np.r_[0,np.linspace(.25,8,32),16.,32.,64.,128.]
    cuts=[];ends=[]
    for J in jgrid:
        sol,end,eq=integrate(a,k,J)
        res=float(np.max(np.abs(rhs(eq,a,k,J))))
        gap=float(np.linalg.eigvalsh(hessian(eq,a,k,J))[0])
        ngap=float(np.linalg.eigvalsh(normal_hessian(eq,a,k,J))[0])
        accepted=bool(sol.success and res<1e-8 and np.max(np.abs(eq-end))<1e-5 and gap>1e-7)
        cuts.append([J,float(np.mean(np.cos(eq)<0)),gap,ngap,res,float(np.max(np.abs(eq-end))),int(accepted)])
        ends.append(eq)
    arrays['cut_J']=jgrid;arrays['cut_metrics']=np.array(cuts);arrays['cut_endpoints']=np.array(ends);arrays['cut_anchors']=a

    # Replay the one archived random preparation, without any parameter scan.
    with np.load(INPUT/'flagship_evidence.npz',allow_pickle=False) as z:
        an=z['anchors'].copy();un=z['coupled_state'].copy();A=z['A'].copy()
    aa=np.arctan2(an[:,1],an[:,0]);theta=np.arctan2(un[:,1],un[:,0])
    selection_sol,selection_end,_=integrate(aa,.75,3.)
    selected_u=np.column_stack([np.cos(selection_end),np.sin(selection_end)])
    selection_residual=float(np.max(np.abs(rhs(selection_end,aa,.75,3.))))
    selected_difference=float(np.max(np.abs(selected_u-un)))
    random_selection={
        'solver':'Radau from the supplied anchors; no endpoint polishing used for this comparison',
        'solver_success':bool(selection_sol.success),
        'initial_equals_anchor_angles':bool(np.array_equal(selection_sol.y[:,0],aa)),
        'wrong_initial':int(np.sum(an[:,0]<0)),
        'wrong_final':int(np.sum(selected_u[:,0]<0)),
        'integration_time':float(selection_sol.t[-1]),
        'integration_residual':selection_residual,
        'max_component_difference_from_archived_endpoint':selected_difference,
        'endpoint_difference_tolerance':1e-6,
        'pass':bool(selection_sol.success and selection_residual<1e-8
                    and selected_difference<1e-6 and np.sum(an[:,0]<0)==8
                    and np.sum(selected_u[:,0]<0)==2)}
    arrays.update(random_selection_time=selection_sol.t,
                  random_selection_trajectory=selection_sol.y.T,
                  random_selection_endpoint=selected_u)
    print('random preparation replay',random_selection['pass'],flush=True)
    # Refine the archived endpoint for the same local normal growth test.
    eq=root(lambda x:rhs(x,aa,.75,3.),theta,jac=lambda x:-hessian(x,aa,.75,3.),tol=1e-12).x
    normal=normal_hessian(eq,aa,.75,3.);vals,vecs=np.linalg.eigh(normal);v=vecs[:,0]
    uplane=np.c_[np.cos(eq),np.sin(eq),np.zeros(len(eq))];a3=np.c_[an,np.zeros(len(an))]
    eps=1e-6;u0=uplane.copy();u0[:,2]=eps*v;u0/=np.linalg.norm(u0,axis=1)[:,None]
    def f3(t,y):
        u=y.reshape(-1,3);H=.75*a3+3*A@u;H[:,0]+=1
        return (H-np.sum(u*H,axis=1)[:,None]*u).ravel()
    tt=np.linspace(0,2,101)
    sol=solve_ivp(f3,(0,2),u0.ravel(),method='DOP853',t_eval=tt,rtol=1e-11,atol=1e-13,max_step=.025)
    traj=sol.y.T.reshape(-1,len(eq),3);amp=np.linalg.norm(traj[:,:,2],axis=1)
    slope=float(np.polyfit(tt,np.log(amp),1)[0])
    witness={'gap_parallel':float(np.linalg.eigvalsh(hessian(eq,aa,.75,3.))[0]),
             'gap_normal':float(vals[0]),'predicted_growth_rate':float(-vals[0]),'fitted_growth_rate':slope,
             'M':float(np.mean(np.cos(eq)<0)),'refined_residual':float(np.max(np.abs(rhs(eq,aa,.75,3.)))),
             'max_norm_error':float(np.max(np.abs(np.linalg.norm(traj,axis=2)-1))),
             'pass':bool(sol.success and abs(slope+vals[0])<1e-4)}
    arrays.update(witness_anchor=an,witness_theta=eq,normal_growth_time=tt,normal_growth_amplitude=amp,
                  normal_growth_trajectory=traj,normal_mode=v)
    with np.load(INPUT/'validation.npz',allow_pickle=False) as reference:
        cut_state_difference=float(np.max(np.abs(np.array(ends)-reference['cut_endpoints'])))
        cut_metric_difference=float(np.max(np.abs(np.array(cuts)[:,:4]-reference['cut_metrics'][:,:4])))
        growth_difference=float(np.max(np.abs(amp-reference['normal_growth_amplitude'])))
        case_difference=max(float(np.max(np.abs(arrays[f'case{i}_theta']-reference[f'case{i}_theta']))) for i in range(4))
    archive_comparison={
        'max_certificate_angle_difference':case_difference,
        'max_cut_angle_difference':cut_state_difference,
        'max_cut_selected_metric_difference':cut_metric_difference,
        'max_normal_amplitude_difference':growth_difference,
        'state_and_metric_tolerance':1e-7,'normal_amplitude_tolerance':1e-9,
        'pass':bool(max(case_difference,cut_state_difference,cut_metric_difference)<1e-7
                    and growth_difference<1e-9)}
    np.savez_compressed(OUT/'validation.npz',**arrays)
    report={'status':'PASS' if all(x['pass'] for x in rows) and all(x[-1] for x in cuts) and witness['pass'] and random_selection['pass'] and archive_comparison['pass'] else 'REVIEW_REQUIRED',
            'scope':'Finite numerical consistency checks, not proof of the theorem or probability estimates.',
            'certified_cases':rows,'cut_columns':['J','M','gap_parallel','gap_normal','residual','ODE_vs_refined_max_angle','accepted'],
            'cut_total':len(cuts),'cut_accepted':int(sum(x[-1] for x in cuts)),
            'archived_witness_normal_perturbation':witness,
            'random_preparation_replay':random_selection,
            'comparison_with_archived_validation':archive_comparison,
            'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            'witness_input_sha256':hashlib.sha256((INPUT/'flagship_evidence.npz').read_bytes()).hexdigest(),
            'reference_data_sha256':hashlib.sha256((INPUT/'validation.npz').read_bytes()).hexdigest(),
            'data_sha256':hashlib.sha256((OUT/'validation.npz').read_bytes()).hexdigest()}
    (OUT/'validation.json').write_text(json.dumps(report,indent=2)+'\n')
    np.savetxt(OUT/'coupling_cut.csv',np.array(cuts),delimiter=',',
               header=','.join(report['cut_columns']),comments='')
    np.savetxt(OUT/'normal_growth.csv',np.column_stack([tt,amp]),delimiter=',',
               header='time,normal_amplitude',comments='')
    print(json.dumps({'status':report['status'],'cut_accepted':report['cut_accepted'],'cut_total':len(cuts),'witness':witness},indent=2))
    if report['status']!='PASS':raise SystemExit(1)


==> anc/revision_v4/FIGURE_CONTRACT.md <==
# Figure palette revision contract

Scope: implement only the three color annotations in the uploaded v3 manuscript.

| Figure | Scientific content retained | Allowed change |
|---|---|---|
| 3, all three panels | Selection by imitation strength; tangent and normal stability of the same states; early normal perturbation growth | Saturate blue and orange data series and matching legend samples |
| 5, panels c and d only | Continuation of stable equilibria under increasing and decreasing preference strength | Saturate the blue and orange curves and matching legend samples; preserve panels a and b and their color bar exactly |
| 7, all six panels | Means and standard errors across whole preference sets for specified networks, dimensions and sizes | Saturate the three series colors, including markers, error bars and legend samples |

These are exact quantitative figures, not illustrations. Their existing widths of 7.16 inches and all layout dimensions are retained. Panel order, numerical arrays, paths, scales, limits, ticks, labels, font properties, marker types, marker sizes, line styles, line widths, uncertainty bars, legends and all other geometry must remain unchanged. Figure 5 heatmap values, color map, normalization and color bar remain unchanged. Figures 1, 2, 4 and 6 are outside the editing scope.

Palette: blue `#006DFF`, orange `#F05A00`, green `#00A86B` for the third Figure 7 series. The third series retains its triangle marker and dotted line; blue retains circles and solid lines and orange retains squares and dashed lines in Figure 7. The gray/black analytical prediction, reference lines and typography retain their colors. Figure 3 retains each original marker and line style.

Provenance: read only the copied archived numerical inputs and renderers in `source/anc/repro`, `source/anc/phase_repro`, and the v3 wording wrapper in `source/anc/visual_revision/scripts/render_numeric_wording.py`. Run that wording wrapper through a new save hook that changes only allowed color properties. No simulation or data transformation is added.

Verification: record full numerical and geometry artist signatures before and after recoloring with only the allowed RGB properties excluded; separately preserve text and legend geometry, transparency, line and marker styles. Verify non-target panels and figures with complete signatures including colors. Record input and script hashes, export PDF/SVG/PNG, inspect rendered PDFs and grayscale previews, and test execution from an unrelated current directory.

Additional explicit annotation: remove the visible `(seed 2026091800)` parenthesis from the Figure 5 subtitle. Preserve the seed in archived source and datasets. This single text edit is recorded separately and must preserve text position/font/style plus every numerical and plot-geometry property.


==> anc/revision_v4/MANIFEST.sha256 <==
bf8e5e794872ca7096e2e132c5e4b5f0565b24a3d11a232a424944fb951d3b9e  FIGURE_CONTRACT.md
f6409fe07033463c8ad59b2f09603aa644dcd928ae69ea7b0c6d4779c6f24d96  README.md
fcd78d2db34417897e649840d71b89ebf1dae4276bb6691c4547a40ed3a515a4  diagnostics.json
36e2b5c3f0b4796dfb3d55b3fde09982d14a63559a90213ad022d4f05d05a70e  requirements.txt
7f53564cc6f4015608b65e6d68e3d0dec6b231e5c76fd361934bb64d56a0e01d  scripts/analyze_saved_endpoints.py
171babd808f427ff7507ec072b223b5d98e04d5498a1a52e05819079ad343d7d  scripts/render_numeric_palette.py


==> anc/revision_v4/README.md <==
# Annotated revision v4

This revision changes the palettes of Figures 3, 5(c,d), and 7, removes the visible seed identifier in Figure 5, and adds interpretation of the saved opinion states. No new integration or parameter continuation was run. All seeds, inputs and original scripts remain in the preceding reproduction packages.

The numerical data, scales, plot geometry, marker types and line styles are unchanged. Figure 5(a,b) is unchanged. Four other figure PDFs are identical to v3. The main source contains the final seven PDFs.

From the extracted source root, with the packages in requirements.txt installed, use new output directories:

```sh
python anc/revision_v4/scripts/render_numeric_palette.py --source-root . --output generated/palette_v4
python anc/revision_v4/scripts/analyze_saved_endpoints.py --source-root . --output generated/diagnostics_v4
```

The palette command wraps the archived renderers and writes PDF, SVG, PNG and a preservation report. Its three revised figure PDFs are under generated/palette_v4/rendered, with the mechanism figure in the mechanism subdirectory. Only these three replace the corresponding files in source/figures. The other regenerated files are intermediate outputs, not replacements for the unchanged final PDFs.

The diagnostic command performs independent algebra on 37 saved coupling endpoints and 164 saved continuation endpoints. It checks factual projections, mean alignment, planar Hessian eigenvalues and the continuation chain, then writes diagnostics.json. The supplied JSON records the full precision results supporting the new manuscript explanations. The finite parameter spacing does not identify a bifurcation type or critical point.

The preceding anc/visual_revision package reproduces the v3 presentation and the conceptual diagram. The present wrapper supplies the final v4 color changes. All preceding input data, scripts and provenance records are preserved. Earlier generated outputs are omitted from this submission archive, and the manifests describe the retained files.


==> anc/revision_v4/diagnostics.json <==
{
  "status": "PASS_SAVED_STATE_DIAGNOSTICS",
  "scope": "Postprocessing only; no new integration, root finding, continuation, or simulations.",
  "displacement_definition": "D = sqrt(N^(-1) sum_i ||u_i(after)-u_i(before)||_2^2), with 0 <= D <= 2 for unit vectors.",
  "input_sha256": {
    "anc/repro/inputs/validation.npz": "3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3",
    "anc/phase_repro/inputs/atlas.npz": "0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994"
  },
  "cut_checks": {
    "endpoint_count": 37,
    "max_residual": 6.355287432313019e-14,
    "max_norm_error": 1.1102230246251565e-16,
    "minimum_planar_gap": 0.2744680453883189
  },
  "branch_checks": {
    "endpoint_count": 164,
    "max_predecessor_state_error": 0.0,
    "all_chain_valid": true,
    "max_residual": 9.95734942298226e-09,
    "max_norm_error": 1.1102230246251565e-16,
    "minimum_planar_gap": 0.11487555758797804
  },
  "cut_M_changes": [
    {
      "label": "J",
      "parameter_before": 1.25,
      "parameter_after": 1.5,
      "M_before": 0.0,
      "M_after": 0.25,
      "meanq_before": 0.9263638611469546,
      "meanq_after": 0.43983801595848576,
      "delta_meanq": -0.4865258451884688,
      "rms_vector_displacement": 0.8512913522788388,
      "max_angle_radians": 2.601762367970416,
      "gap_before": 0.6830751669322902,
      "gap_after": 0.3122837253727476,
      "residual_before": 2.482534153247273e-15,
      "residual_after": 1.790180836524724e-15,
      "changed_sign_nodes_1_based": [
        6,
        7,
        8
      ],
      "changed_sign_q_before": [
        0.9592351445977312,
        0.9948712487989368,
        0.9097437871467879
      ],
      "changed_sign_q_after": [
        -0.5386213817848745,
        -0.9053863187307695,
        -0.09715036044230309
      ],
      "winding_before": 3.533949646070574e-17,
      "winding_after": 1.0
    },
    {
      "label": "J",
      "parameter_before": 2.75,
      "parameter_after": 3.0,
      "M_before": 0.25,
      "M_after": 0.3333333333333333,
      "meanq_before": 0.3403394721842261,
      "meanq_after": 0.3270272498349996,
      "delta_meanq": -0.013312222349226521,
      "rms_vector_displacement": 0.020039249058442687,
      "max_angle_radians": 0.03091345771981192,
      "gap_before": 0.46829689187510376,
      "gap_after": 0.4867941628110928,
      "residual_before": 2.220446049250313e-15,
      "residual_after": 2.1868857395626282e-15,
      "changed_sign_nodes_1_based": [
        5
      ],
      "changed_sign_q_before": [
        0.0018156677492157428
      ],
      "changed_sign_q_after": [
        -0.029093683054402766
      ],
      "winding_before": 1.0000000000000002,
      "winding_after": 1.0000000000000002
    },
    {
      "label": "J",
      "parameter_before": 7.0,
      "parameter_after": 7.25,
      "M_before": 0.3333333333333333,
      "M_after": 0.4166666666666667,
      "meanq_before": 0.2041452342244241,
      "meanq_after": 0.19950117728379654,
      "delta_meanq": -0.004644056940627556,
      "rms_vector_displacement": 0.006727052660137294,
      "max_angle_radians": 0.009686856958138612,
      "gap_before": 0.642166120997063,
      "gap_after": 0.6470711930070386,
      "residual_before": 5.617333549722722e-15,
      "residual_after": 9.930136612989092e-15,
      "changed_sign_nodes_1_based": [
        9
      ],
      "changed_sign_q_before": [
        0.00828049242235227
      ],
      "changed_sign_q_after": [
        -0.001406269441885552
      ],
      "winding_before": 1.0,
      "winding_after": 1.0
    },
    {
      "label": "J",
      "parameter_before": 16.0,
      "parameter_after": 32.0,
      "M_before": 0.4166666666666667,
      "M_after": 0.5,
      "meanq_before": 0.11085343171984763,
      "meanq_after": 0.06094936371346932,
      "delta_meanq": -0.04990406800637831,
      "rms_vector_displacement": 0.07089774606007465,
      "max_angle_radians": 0.10043534991487622,
      "gap_before": 0.7194676159322856,
      "gap_after": 0.7411387486050118,
      "residual_before": 1.432144669219779e-14,
      "residual_after": 2.0097183471152322e-14,
      "changed_sign_nodes_1_based": [
        4
      ],
      "changed_sign_q_before": [
        0.09093376278599746
      ],
      "changed_sign_q_after": [
        -0.009375660022786633
      ],
      "winding_before": 1.0,
      "winding_after": 1.0
    }
  ],
  "continuation_M_changes": [
    {
      "p": 0.5,
      "direction": "up",
      "label": "alpha",
      "parameter_before": 2.7325000000000004,
      "parameter_after": 2.83,
      "M_before": 0.0,
      "M_after": 0.75,
      "meanq_before": 0.7378886220507835,
      "meanq_after": -0.25308143249063686,
      "delta_meanq": -0.9909700545414204,
      "rms_vector_displacement": 1.2427625847463701,
      "max_angle_radians": 3.019875995369058,
      "gap_before": 0.11487555758797804,
      "gap_after": 0.39169242448435426,
      "residual_before": 9.955467612363517e-09,
      "residual_after": 8.324500657144249e-09,
      "changed_sign_nodes_1_based": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        11,
        12
      ],
      "changed_sign_q_before": [
        0.4369756783176581,
        0.5081183955608719,
        0.9672402473132518,
        0.9967911886816817,
        0.5849519297104845,
        0.45660940066967254,
        0.7939238814340616,
        0.6160695581068248,
        0.5604155274916403
      ],
      "changed_sign_q_after": [
        -0.5297076564305201,
        -0.9016215688132914,
        -0.9292611942658792,
        -0.8039586951787281,
        -0.9761960143939117,
        -0.7059489639505814,
        -0.4297424330547495,
        -0.07095070261047637,
        -0.6228262683849586
      ],
      "winding_before": 0.0,
      "winding_after": 0.0
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 2.83,
      "parameter_after": 2.7325000000000004,
      "M_before": 0.75,
      "M_after": 0.6666666666666666,
      "meanq_before": -0.33408706285875595,
      "meanq_after": -0.31880459655225196,
      "delta_meanq": 0.015282466306503983,
      "rms_vector_displacement": 0.032992736685769034,
      "max_angle_radians": 0.07195334944210507,
      "gap_before": 0.9894732303911008,
      "gap_after": 0.9235263336005128,
      "residual_before": 9.453451522359925e-09,
      "residual_after": 8.856183947784044e-09,
      "changed_sign_nodes_1_based": [
        11
      ],
      "changed_sign_q_before": [
        -0.057498998128814295
      ],
      "changed_sign_q_after": [
        0.0019761921781013703
      ],
      "winding_before": -1.0,
      "winding_after": -1.0
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 2.1475,
      "parameter_after": 2.0500000000000003,
      "M_before": 0.6666666666666666,
      "M_after": 0.5833333333333334,
      "meanq_before": -0.17901123871014787,
      "meanq_after": -0.14648741037965743,
      "delta_meanq": 0.032523828330490445,
      "rms_vector_displacement": 0.05364699196245486,
      "max_angle_radians": 0.10108812561008798,
      "gap_before": 0.5825670182565797,
      "gap_after": 0.5416947538991114,
      "residual_before": 9.89922523129103e-09,
      "residual_after": 8.866775188800228e-09,
      "changed_sign_nodes_1_based": [
        12
      ],
      "changed_sign_q_before": [
        -0.049846636863395834
      ],
      "changed_sign_q_after": [
        0.05119842942713979
      ],
      "winding_before": -1.0,
      "winding_after": -1.0
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 1.7575,
      "parameter_after": 1.6600000000000001,
      "M_before": 0.5833333333333334,
      "M_after": 0.5,
      "meanq_before": -0.021351155813024856,
      "meanq_after": 0.04175052506041869,
      "delta_meanq": 0.06310168087344355,
      "rms_vector_displacement": 0.10064092145902186,
      "max_angle_radians": 0.21788082386561808,
      "gap_before": 0.33902416210869935,
      "gap_after": 0.25645529293885444,
      "residual_before": 8.948920162862862e-09,
      "residual_after": 9.602076791277108e-09,
      "changed_sign_nodes_1_based": [
        7
      ],
      "changed_sign_q_before": [
        -0.08071286040458679
      ],
      "changed_sign_q_after": [
        0.07652233219378218
      ],
      "winding_before": -0.9999999999999999,
      "winding_after": -1.0000000000000002
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 1.5625000000000002,
      "parameter_after": 1.465,
      "M_before": 0.5,
      "M_after": 0.4166666666666667,
      "meanq_before": 0.1264811132773226,
      "meanq_after": 0.2205142508395409,
      "delta_meanq": 0.09403313756221832,
      "rms_vector_displacement": 0.1533976742654518,
      "max_angle_radians": 0.324983914060382,
      "gap_before": 0.19695967453325522,
      "gap_after": 0.195664469292496,
      "residual_before": 9.541586792831758e-09,
      "residual_after": 9.780611211030596e-09,
      "changed_sign_nodes_1_based": [
        6
      ],
      "changed_sign_q_before": [
        -0.04878599344321295
      ],
      "changed_sign_q_after": [
        0.2726810119072462
      ],
      "winding_before": -1.0,
      "winding_after": -1.0
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 1.465,
      "parameter_after": 1.3675000000000002,
      "M_before": 0.4166666666666667,
      "M_after": 0.3333333333333333,
      "meanq_before": 0.2205142508395409,
      "meanq_after": 0.29356413015851235,
      "delta_meanq": 0.07304987931897144,
      "rms_vector_displacement": 0.12055012928704105,
      "max_angle_radians": 0.24749657713237103,
      "gap_before": 0.195664469292496,
      "gap_after": 0.2419126529548604,
      "residual_before": 9.780611211030596e-09,
      "residual_after": 9.364426900478219e-09,
      "changed_sign_nodes_1_based": [
        5
      ],
      "changed_sign_q_before": [
        -0.04157649518915376
      ],
      "changed_sign_q_after": [
        0.1768821762569636
      ],
      "winding_before": -1.0,
      "winding_after": -1.0000000000000002
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 1.27,
      "parameter_after": 1.1725,
      "M_before": 0.3333333333333333,
      "M_after": 0.25,
      "meanq_before": 0.3438648964292495,
      "meanq_after": 0.38044436469672166,
      "delta_meanq": 0.03657946826747216,
      "rms_vector_displacement": 0.061440545754786406,
      "max_angle_radians": 0.11356502904976594,
      "gap_before": 0.29849373343755187,
      "gap_after": 0.34952907385466475,
      "residual_before": 9.394742856965048e-09,
      "residual_after": 9.875812855086732e-09,
      "changed_sign_nodes_1_based": [
        4
      ],
      "changed_sign_q_before": [
        -0.020398745815008
      ],
      "changed_sign_q_after": [
        0.040693715497559534
      ],
      "winding_before": -1.0000000000000002,
      "winding_after": -1.0
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 1.0750000000000002,
      "parameter_after": 0.9775,
      "M_before": 0.25,
      "M_after": 0.16666666666666666,
      "meanq_before": 0.40910792068483404,
      "meanq_after": 0.4331210077960303,
      "delta_meanq": 0.024013087111196263,
      "rms_vector_displacement": 0.04069933491733417,
      "max_angle_radians": 0.0667909103128639,
      "gap_before": 0.39000785412577826,
      "gap_after": 0.4179984112781613,
      "residual_before": 9.035621690132997e-09,
      "residual_after": 8.703053358202152e-09,
      "changed_sign_nodes_1_based": [
        1
      ],
      "changed_sign_q_before": [
        -0.005257742521639465
      ],
      "changed_sign_q_after": [
        0.019960230200751407
      ],
      "winding_before": -1.0,
      "winding_after": -1.0
    },
    {
      "p": 0.5,
      "direction": "down",
      "label": "alpha",
      "parameter_before": 0.7825,
      "parameter_after": 0.6849999999999999,
      "M_before": 0.16666666666666666,
      "M_after": 0.0,
      "meanq_before": 0.4760962718920843,
      "meanq_after": 0.9942639792619284,
      "delta_meanq": 0.5181677073698441,
      "rms_vector_displacement": 0.9856933903222621,
      "max_angle_radians": 2.433255033123976,
      "gap_before": 0.43637526310588476,
      "gap_after": 0.7401428109734365,
      "residual_before": 8.119954940315674e-09,
      "residual_after": 9.257439070081366e-09,
      "changed_sign_nodes_1_based": [
        2,
        3
      ],
      "changed_sign_q_before": [
        -0.7879982299989579,
        -0.6292378366328105
      ],
      "changed_sign_q_after": [
        0.9989835206579193,
        0.9921496382567975
      ],
      "winding_before": -1.0000000000000002,
      "winding_after": 4.417437057588218e-18
    }
  ],
  "same_parameter_summary": [
    {
      "p": 0.5,
      "points": 41,
      "different_M": 21,
      "different_states_at_RMS_tolerance_1e_minus_5": 22
    },
    {
      "p": 0.1,
      "points": 41,
      "different_M": 0,
      "different_states_at_RMS_tolerance_1e_minus_5": 0
    }
  ],
  "source_script_sha256": "7f53564cc6f4015608b65e6d68e3d0dec6b231e5c76fd361934bb64d56a0e01d",
  "caveat": "Finite parameter increments do not establish an actual discontinuity of a continuously followed equilibrium branch, a bifurcation type, or a phase transition."
}


==> anc/revision_v4/requirements.txt <==
numpy
scipy
matplotlib
Pillow


==> anc/revision_v4/scripts/analyze_saved_endpoints.py <==
#!/usr/bin/env python3
"""Diagnose plotted steps using saved endpoints only. No dynamics or continuation runs."""
from pathlib import Path
import argparse, hashlib, json
import numpy as np

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--source-root', type=Path, required=True, help='Directory containing main.tex and anc/')
parser.add_argument('--output', type=Path, required=True, help='Directory in which diagnostics.json will be written')
args = parser.parse_args()
ROOT = args.source_root.resolve()
OUT = args.output.resolve()
OUT.mkdir(parents=True, exist_ok=True)
INPUTS = [ROOT/'anc/repro/inputs/validation.npz',
          ROOT/'anc/phase_repro/inputs/atlas.npz']

def digest(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()

before = {str(p.relative_to(ROOT)): digest(p) for p in INPUTS}

def metrics(u, a, alpha, beta, A):
    H = alpha*a + beta*(A@u)
    H[:,0] += 1
    q = u[:,0]
    K = np.diag(np.sum(u*H,axis=-1))-beta*A*(u@u.T)
    tangent = H - np.sum(u*H,axis=-1,keepdims=True)*u
    theta = np.arctan2(u[:,1],u[:,0])
    return dict(M=float(np.mean(q<0)), meanq=float(np.mean(q)),
                gap=float(np.linalg.eigvalsh(K)[0]),
                residual=float(np.max(np.linalg.norm(tangent,axis=-1))),
                norm_error=float(np.max(np.abs(np.linalg.norm(u,axis=-1)-1))),
                q=q.tolist(),
                winding=float(np.sum(np.angle(np.exp(1j*(np.roll(theta,-1)-theta))))/(2*np.pi)))

def transition(label, p0,p1,u0,u1,m0,m1):
    angular=np.arccos(np.clip(np.sum(u0*u1,axis=-1),-1,1))
    crossed=np.flatnonzero((u0[:,0]<0)!=(u1[:,0]<0))
    return dict(label=label,parameter_before=float(p0),parameter_after=float(p1),
                M_before=m0['M'],M_after=m1['M'],meanq_before=m0['meanq'],meanq_after=m1['meanq'],
                delta_meanq=m1['meanq']-m0['meanq'],
                rms_vector_displacement=float(np.sqrt(np.mean(np.sum((u1-u0)**2,axis=-1)))),
                max_angle_radians=float(np.max(angular)),
                gap_before=m0['gap'],gap_after=m1['gap'],
                residual_before=m0['residual'],residual_after=m1['residual'],
                changed_sign_nodes_1_based=(crossed+1).tolist(),
                changed_sign_q_before=u0[crossed,0].tolist(),
                changed_sign_q_after=u1[crossed,0].tolist(),
                winding_before=m0['winding'],winding_after=m1['winding'])

with np.load(INPUTS[0],allow_pickle=False) as z:
    theta=z['cut_endpoints']; u=np.stack((np.cos(theta),np.sin(theta)),axis=-1)
    aa=z['cut_anchors']; a=np.stack((np.cos(aa),np.sin(aa)),axis=-1)
    N=len(a); A=np.roll(np.eye(N),1,axis=0)+np.roll(np.eye(N),-1,axis=0)
    jj=z['cut_J']; cut=[metrics(ui,a,.75,J,A) for ui,J in zip(u,jj)]
    assert np.allclose([m['M'] for m in cut],z['cut_metrics'][:,1],atol=1e-12)
    assert np.allclose([m['gap'] for m in cut],z['cut_metrics'][:,2],atol=1e-10)
    cut_steps=[transition('J',jj[i-1],jj[i],u[i-1],u[i],cut[i-1],cut[i]) for i in range(1,len(u))]
    cut_endpoints=[dict(J=float(J),**m) for J,m in zip(jj,cut)]
    cut_checks=dict(endpoint_count=len(u),max_residual=max(m['residual'] for m in cut),
                    max_norm_error=max(m['norm_error'] for m in cut),
                    minimum_planar_gap=min(m['gap'] for m in cut))

with np.load(INPUTS[1],allow_pickle=False) as z:
    all_branch_steps=[]; branch_points=[]; equal_parameter=[]; chain_errors=[]
    for ip,p in enumerate(z['p_values']):
        a=z['anchors'][ip,0]; A=z['A']; beta=float(z['branch_beta'])
        computed={}
        for d,direction in enumerate(z['branch_direction']):
            uu=z['branch_u'][ip,d]; xx=z['branch_alpha']
            mm=[metrics(ui,a,alpha,beta,A) for ui,alpha in zip(uu,xx)]
            computed[d]=mm
            assert np.allclose([m['M'] for m in mm],z['branch_M'][ip,d],atol=1e-12)
            assert np.allclose([m['meanq'] for m in mm],z['branch_meanq'][ip,d],atol=1e-12)
            assert np.allclose([m['gap'] for m in mm],z['branch_gap'][ip,d],atol=1e-10)
            branch_points.extend(dict(p=float(p),direction=str(direction),alpha=float(x),**m) for x,m in zip(xx,mm))
            order=z['branch_execution_order'][d]
            for prev,i in zip(order[:-1],order[1:]):
                chain_errors.append(float(np.max(np.abs(z['branch_u0'][ip,d,i]-uu[prev]))))
                all_branch_steps.append(dict(p=float(p),direction=str(direction),
                    **transition('alpha',xx[prev],xx[i],uu[prev],uu[i],mm[prev],mm[i])))
        for i,x in enumerate(z['branch_alpha']):
            equal_parameter.append(dict(p=float(p),alpha=float(x),
                **transition('sweep_direction',0,1,z['branch_u'][ip,0,i],z['branch_u'][ip,1,i],computed[0][i],computed[1][i])))
    branch_checks=dict(endpoint_count=len(branch_points),max_predecessor_state_error=max(chain_errors),
        all_chain_valid=bool(np.all(z['branch_chain_valid'])),
        max_residual=max(m['residual'] for m in branch_points),
        max_norm_error=max(m['norm_error'] for m in branch_points),
        minimum_planar_gap=min(m['gap'] for m in branch_points))

cut_jumps=[x for x in cut_steps if x['M_before']!=x['M_after']]
branch_jumps=[x for x in all_branch_steps if x['M_before']!=x['M_after']]
report=dict(status='PASS_SAVED_STATE_DIAGNOSTICS',scope='Postprocessing only; no new integration, root finding, continuation, or simulations.',
    displacement_definition='D = sqrt(N^(-1) sum_i ||u_i(after)-u_i(before)||_2^2), with 0 <= D <= 2 for unit vectors.',
    input_sha256=before,cut_checks=cut_checks,branch_checks=branch_checks,cut_M_changes=cut_jumps,
    continuation_M_changes=branch_jumps,
    same_parameter_summary=[dict(p=p,points=sum(x['p']==p for x in equal_parameter),
        different_M=sum(x['p']==p and x['M_before']!=x['M_after'] for x in equal_parameter),
        different_states_at_RMS_tolerance_1e_minus_5=sum(x['p']==p and x['rms_vector_displacement']>1e-5 for x in equal_parameter)) for p in [.5,.1]],
    source_script_sha256=digest(Path(__file__)),
    caveat='Finite parameter increments do not establish an actual discontinuity of a continuously followed equilibrium branch, a bifurcation type, or a phase transition.')
assert all(before[str(p.relative_to(ROOT))]==digest(p) for p in INPUTS)
assert branch_checks['all_chain_valid'] and branch_checks['max_predecessor_state_error']==0
assert branch_checks['minimum_planar_gap']>0 and cut_checks['minimum_planar_gap']>0
(OUT/'diagnostics.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps({k:v for k,v in report.items() if k not in ['cut_M_changes','continuation_M_changes','input_sha256']},indent=2))


==> anc/revision_v4/scripts/render_numeric_palette.py <==
"""Apply the three v4 color annotations to the archived, wording-revised figures.

Run from any directory:
  python render_numeric_palette.py --source-root PATH_TO_SOURCE --output NEW_DIR

The source must contain anc/repro, anc/phase_repro and anc/visual_revision.
Only colors in Figure 3, Figure 5(c,d) and Figure 7 and the explicitly annotated
seed parenthesis in the Figure 5 subtitle may change. No integrations run.
"""
from pathlib import Path
import argparse, ast, hashlib, json, os, runpy, sys

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--source-root', type=Path, required=True)
parser.add_argument('--output', type=Path, required=True)
args = parser.parse_args()
source = args.source_root.resolve()
out = args.output.resolve()
out.mkdir(parents=True, exist_ok=False)
os.environ['MPLCONFIGDIR'] = str(out/'mpl_config')
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.figure import Figure
from matplotlib.lines import Line2D
from matplotlib.collections import Collection
from matplotlib.text import Text
from matplotlib.colors import to_rgba

wording_script = source/'anc/visual_revision/scripts/render_numeric_wording.py'
# Reuse only the pure signature functions, without executing the archived driver.
tree = ast.parse(wording_script.read_text())
function_names = {'digest_array','path_record','transform_record','numeric_record','canonical_hash'}
function_tree = ast.Module(body=[node for node in tree.body if isinstance(node,ast.FunctionDef) and node.name in function_names], type_ignores=[])
exec(compile(function_tree,str(wording_script),'exec'),globals())

PALETTE = {'#4276A8':'#006DFF','#D17632':'#F05A00',
           '#0072B2':'#006DFF','#D55E00':'#F05A00','#009E73':'#00A86B'}
TARGETS = {'figure_02_mechanism_validation':[0,1,2],
           'figure_04_stability_branches':[3,4],
           'figure_06_network_dimension_size':[0,1,2,3,4,5]}
COLOR_KEYS = {'color','facecolor','edgecolor','markerfacecolor','markeredgecolor','markerfacecoloralt',
              'line_color','collection_facecolor','collection_edgecolor'}
reports = {}
original_savefig = Figure.savefig
input_files = [wording_script,source/'anc/repro/scripts/render_validation.py',source/'anc/phase_repro/scripts/render_figures.py']
input_files += sorted((source/'anc/repro/inputs').glob('validation.*'))
input_files += sorted((source/'anc/phase_repro/inputs').glob('*.npz'))

def hashes(paths):
    return {str(p.relative_to(source)):hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}
input_before = hashes(input_files)


def color_free(value):
    if isinstance(value,dict):
        return {k:color_free(v) for k,v in value.items() if k not in COLOR_KEYS}
    if isinstance(value,list):
        return [color_free(v) for v in value]
    return value


def complete_record(fig):
    """Numerical data, all visible text and legend geometry, and non-color styles."""
    r = numeric_record(fig)
    renderer = fig.canvas.get_renderer()
    r['all_lines'] = []
    r['all_collections'] = []
    r['texts'] = []
    r['legends'] = []
    for item in fig.findobj(match=Line2D):
        r['all_lines'].append({
            'x':digest_array(item.get_xdata()),'y':digest_array(item.get_ydata()),
            'transform':transform_record(item.get_transform()),
            'line_color':item.get_color(),'markerfacecolor':item.get_markerfacecolor(),
            'markeredgecolor':item.get_markeredgecolor(),'markerfacecoloralt':item.get_markerfacecoloralt(),
            'alpha':item.get_alpha(),'linewidth':item.get_linewidth(),'linestyle':item.get_linestyle(),
            'marker':str(item.get_marker()),'markersize':item.get_markersize(),
            'markeredgewidth':item.get_markeredgewidth(),'markevery':item.get_markevery(),
            'visible':item.get_visible(),'clip_on':item.get_clip_on(),'zorder':item.get_zorder()})
    for item in fig.findobj(match=Collection):
        r['all_collections'].append({
            'array':digest_array(item.get_array()),'offsets':digest_array(item.get_offsets()),
            'paths':[path_record(p) for p in item.get_paths()],
            'transform':transform_record(item.get_transform()),
            'offset_transform':transform_record(item.get_offset_transform()),
            'linewidth':digest_array(item.get_linewidths()),'linestyle':item.get_linestyles(),
            'collection_facecolor':digest_array(item.get_facecolors()),
            'collection_edgecolor':digest_array(item.get_edgecolors()),
            'face_alphas':digest_array(item.get_facecolors()[:,3]),
            'edge_alphas':digest_array(item.get_edgecolors()[:,3]),
            'alpha':item.get_alpha(),'visible':item.get_visible(),'zorder':item.get_zorder()})
    for item in fig.findobj(match=Text):
        r['texts'].append({'text':item.get_text(),'position':list(item.get_position()),
            'transform':transform_record(item.get_transform()),'text_color':item.get_color(),
            'font':str(item.get_fontproperties()),'rotation':item.get_rotation(),
            'ha':item.get_ha(),'va':item.get_va(),'visible':item.get_visible(),
            'clip_on':item.get_clip_on(),'bbox':list(item.get_window_extent(renderer).bounds)})
    for ax in fig.axes:
        lg = ax.get_legend()
        r['legends'].append(None if lg is None else {'bbox':list(lg.get_window_extent(renderer).bounds),
                                                   'labels':[t.get_text() for t in lg.get_texts()]})
    return r


def mapped_color(value):
    try:
        rgba = to_rgba(value)
    except (TypeError,ValueError):
        return None
    for old,new in PALETTE.items():
        if np.allclose(rgba[:3],to_rgba(old)[:3],rtol=0,atol=1e-10):
            target = to_rgba(new)
            return (*target[:3],rgba[3])
    return None


def recolor_item(item, axis_index, changes):
    if isinstance(item,Line2D):
        saved = {prop:getattr(item,'get_'+prop)() for prop in ('color','markerfacecolor','markeredgecolor','markerfacecoloralt')}
        for prop,old in saved.items():
            new = mapped_color(old)
            if new is not None:
                getattr(item,'set_'+prop)(new)
                changes.append({'axis':axis_index,'type':'Line2D','property':prop,'old':old,'new':new})
    elif isinstance(item,Collection):
        for prop in ('facecolor','edgecolor'):
            old = getattr(item,'get_'+prop+'s')().copy()
            new = old.copy()
            for k,value in enumerate(old):
                replacement = mapped_color(value)
                if replacement is not None:
                    new[k] = replacement
            if not np.array_equal(old,new):
                assert np.array_equal(old[:,3],new[:,3])
                getattr(item,'set_'+prop)(new)
                changes.append({'axis':axis_index,'type':type(item).__name__,'property':prop,'old':old.tolist(),'new':new.tolist()})


def revise_palette(fig,stem,dpi):
    if stem in reports:
        return
    fig.canvas.draw()
    numeric_before_text = numeric_record(fig)
    text_edits = []
    for item in fig.findobj(match=Text):
        old = item.get_text()
        new = old.replace(' (seed 2026091800)', '') if stem == 'figure_04_stability_branches' else old
        if new != old:
            properties = (item.get_position(),str(item.get_fontproperties()),item.get_color(),item.get_rotation())
            item.set_text(new)
            assert properties == (item.get_position(),str(item.get_fontproperties()),item.get_color(),item.get_rotation())
            text_edits.append({'old':old,'new':new,'reason':'Uploaded annotation removes visible seed identifiers; archived seed is retained.'})
    fig.canvas.draw()
    assert canonical_hash(numeric_before_text) == canonical_hash(numeric_record(fig)), 'Seed text edit changed numerical or plot geometry'
    if stem == 'figure_04_stability_branches':
        assert len(text_edits) == 1
    before = complete_record(fig)
    (out/'baseline').mkdir(exist_ok=True)
    original_savefig(fig,out/'baseline'/f'{stem}.png',dpi=dpi)
    original_savefig(fig,out/'baseline'/f'{stem}.pdf',dpi=dpi)
    changes = []
    target_axes = TARGETS.get(stem,[])
    for axis_index in target_axes:
        ax = fig.axes[axis_index]
        artists = list(ax.lines)+list(ax.collections)
        legend = ax.get_legend()
        if legend is not None:
            artists += legend.findobj(match=lambda a:isinstance(a,(Line2D,Collection)))
        for item in artists:
            recolor_item(item,axis_index,changes)
    fig.canvas.draw()
    after = complete_record(fig)
    assert canonical_hash(color_free(before)) == canonical_hash(color_free(after)), f'Non-color change: {stem}'
    untouched_axes = [i for i in range(len(fig.axes)) if i not in target_axes]
    for i in untouched_axes:
        assert canonical_hash(before['axes'][i]) == canonical_hash(after['axes'][i]), f'Untouched axis changed: {stem}, {i}'
    if target_axes:
        assert changes, f'No expected recoloring: {stem}'
    else:
        assert canonical_hash(before) == canonical_hash(after), f'Untouched figure changed: {stem}'
    (out/f'{stem}_before.json').write_text(json.dumps(before,indent=2,default=str)+'\n')
    (out/f'{stem}_after.json').write_text(json.dumps(after,indent=2,default=str)+'\n')
    reports[stem] = {'authorized_text_edits':text_edits,'text_edit_preserves_numeric_geometry_styles':True,'target_axes':target_axes,'untouched_axes':untouched_axes,
                     'all_non_color_content_unchanged':True,'untouched_axes_including_colors_unchanged':True,
                     'signature_without_colors_before':canonical_hash(color_free(before)),
                     'signature_without_colors_after':canonical_hash(color_free(after)),
                     'signature_full_before':canonical_hash(before),'signature_full_after':canonical_hash(after),
                     'changes':changes,'width_inches':float(fig.get_figwidth()),'height_inches':float(fig.get_figheight())}


def hooked_save(self,filename,*save_args,**save_kwargs):
    stem = Path(filename).stem
    if stem.startswith('figure_'):
        revise_palette(self,stem,save_kwargs.get('dpi',self.dpi))
    return original_savefig(self,filename,*save_args,**save_kwargs)

Figure.savefig = hooked_save
old_argv = sys.argv
try:
    sys.argv = [str(wording_script),'--source-root',str(source),'--output',str(out/'rendered')]
    runpy.run_path(str(wording_script),run_name='__main__')
finally:
    sys.argv = old_argv
    Figure.savefig = original_savefig
input_after = hashes(input_files)
assert input_before == input_after
assert set(TARGETS).issubset(reports)
outputs = {str(p.relative_to(out)):hashlib.sha256(p.read_bytes()).hexdigest()
           for p in sorted((out/'rendered').rglob('*')) if p.suffix in ('.pdf','.svg','.png')}
report = {'status':'PASS_COLOR_ONLY_INVARIANCE','no_simulations':True,'input_sha256':input_before,
          'inputs_and_archived_renderers_unchanged':input_before==input_after,
          'wrapper_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
          'palette':PALETTE,'figures':reports,'output_sha256':outputs,'visual_qa':'PENDING'}
(out/'FIGURE_PALETTE_QA.json').write_text(json.dumps(report,indent=2,default=str)+'\n')
print(json.dumps({'status':report['status'],'output':str(out),'changed_figures':list(TARGETS),'figures_verified':len(reports)},indent=2))


==> anc/visual_revision/FIGURE_CONTRACT.md <==
# v3 figure contract

The added model figure separates network topology from opinion coordinates and shows the exact projected vector law. It is a conceptual schematic with no inferred or simulated measurements. Three panels show weighted mutual influence, a three coordinate view of the n dimensional semantic sphere, and field addition followed by tangent projection. Fact/opinion directions, preference labels and boundary signs agree with the manuscript. Exports use 7.15 inch width, editable PDF and SVG, and PNG. The original flagship figure is regenerated with saturated blue and orange from the identical archived states, adjacency and eigenmodes. All numerical values in the maps remain unchanged; visible terminology is revised separately.


==> anc/visual_revision/FIGURE_WORDING_QA.json <==
{
  "status": "PASS",
  "no_simulations": true,
  "source_paths_relative_to_source_root": true,
  "input_sha256": {
    "anc/phase_repro/inputs/atlas.npz": "0f79e35d3d2c856bbe44d001835a827a9a8375e537030ac879d214a08205a994",
    "anc/phase_repro/inputs/atlas_refinements.npz": "c6f9b768f82364f482ccf80795dbeea9c1f1a7286895be9859a567b190f4c2ee",
    "anc/phase_repro/inputs/basins.npz": "5c1cdce8ee1b68f4a9ae762b28c7b74bc8d88caae499763be986caf6ead9b664",
    "anc/phase_repro/inputs/basins_refinements.npz": "d3a96b7fe9740c4c5d76a92fc5718c0ffe26a0cf3ccc4376e8e77ba6eae0b1d6",
    "anc/phase_repro/inputs/comparisons.npz": "1255d5813d67ba4715945d7dc1bed312c7172b5dc8c531cf4b7c0dda76430157",
    "anc/repro/inputs/validation.json": "7209e41f69aacfa0e6f5670421d2a908ede1382e65148dd4d7806c76c1ef29a3",
    "anc/repro/inputs/validation.npz": "3c17b58ed00a0c91fabad1b9d859b77ccd4f133b1291b7dd8a39c754487318f3"
  },
  "original_renderer_sha256": {
    "anc/repro/scripts/render_validation.py": "10270b1a9d3af810bf855fd494d50d8d16ee3e217a9b57410630684183074432",
    "anc/phase_repro/scripts/render_figures.py": "77cb99a0791e6405927a17938a16c84ce4ff9b7e5e987c1171fe4f9f5ad99ddd"
  },
  "wrapper_sha256": "3c4a486b7ba4192bfdba78c705bd7448ed85c908621dd2b37d66ea357887e14e",
  "figures": {
    "figure_02_mechanism_validation": {
      "numeric_signature_before": "f2d0a2dbc4d5a2ffed2a1d04b2e67fa10225bd53a6e1a0452729b52d537ce2cc",
      "numeric_signature_after": "f2d0a2dbc4d5a2ffed2a1d04b2e67fa10225bd53a6e1a0452729b52d537ce2cc",
      "numeric_geometry_styles_unchanged": true,
      "text_positions_fonts_colors_unchanged": true,
      "edits": [
        {
          "old": "Prepared selection",
          "new": "Same initial opinions"
        },
        {
          "old": "$h=\\Gamma=1$, $\\kappa=0.75$: regular anchors in (a,b); random anchors in (c)",
          "new": "$h=\\Gamma=1$, $\\kappa=0.75$; regular preferences in (a,b); random preferences in (c)"
        },
        {
          "old": "Lines connect sampled runs; no critical threshold is inferred. Panel (c) shows local growth, not a final corrected state.",
          "new": "Lines join separate runs from the same initial opinions. Panel (c) shows early growth of a perturbation outside the plane."
        }
      ],
      "all_visible_strings": [
        "a",
        "Imitation $J/h$",
        "0",
        "0",
        "1",
        "1",
        "10",
        "10",
        "100",
        "100",
        "Misinformation $M_\\infty$",
        "\u22120.1",
        "\u22120.1",
        "0.0",
        "0.0",
        "0.1",
        "0.1",
        "0.2",
        "0.2",
        "0.3",
        "0.3",
        "0.4",
        "0.4",
        "0.5",
        "0.5",
        "0.6",
        "0.6",
        "Same initial opinions",
        "b",
        "Imitation $J/h$",
        "0",
        "0",
        "1",
        "1",
        "10",
        "10",
        "100",
        "100",
        "Minimum eigenvalue / $h$",
        "$\\mathdefault{-10^{1}}$",
        "$\\mathdefault{-10^{1}}$",
        "$\\mathdefault{-10^{0}}$",
        "$\\mathdefault{-10^{0}}$",
        "$\\mathdefault{0}$",
        "$\\mathdefault{0}$",
        "Same states, extra directions",
        "Within plane",
        "Normal",
        "c",
        "Time $\\Gamma h t$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "Normal amplitude $\\|u_\\perp\\|_2$",
        "$\\mathdefault{10^{-8}}$",
        "$\\mathdefault{10^{-8}}$",
        "$\\mathdefault{10^{-7}}$",
        "$\\mathdefault{10^{-7}}$",
        "$\\mathdefault{10^{-6}}$",
        "$\\mathdefault{10^{-6}}$",
        "$\\mathdefault{10^{-5}}$",
        "$\\mathdefault{10^{-5}}$",
        "$\\mathdefault{10^{-4}}$",
        "$\\mathdefault{10^{-4}}$",
        "$\\mathdefault{10^{-3}}$",
        "$\\mathdefault{10^{-3}}$",
        "$\\mathdefault{10^{-2}}$",
        "$\\mathdefault{10^{-2}}$",
        "Local departure from the plane",
        "Perturbed trajectory",
        "Linear prediction",
        "$h=\\Gamma=1$, $\\kappa=0.75$; regular preferences in (a,b); random preferences in (c)",
        "Lines join separate runs from the same initial opinions. Panel (c) shows early growth of a perturbation outside the plane."
      ],
      "text_outside_canvas": [],
      "width_inches": 7.16,
      "height_inches": 2.5,
      "visual_qa": "PASS_PDF_RENDER_REVIEW",
      "visual_findings": "No clipping or label overlap; all plotted values, limits, scales and encodings retained."
    },
    "figure_03_final_states": {
      "numeric_signature_before": "23003ed372e406587d8dc05cd8ca7de37edf0752be2e5be2c7eeb3ed92e8ef6d",
      "numeric_signature_after": "23003ed372e406587d8dc05cd8ca7de37edf0752be2e5be2c7eeb3ed92e8ef6d",
      "numeric_geometry_styles_unchanged": true,
      "text_positions_fonts_colors_unchanged": true,
      "edits": [
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Uniform sphere ($p=0.5$)",
          "new": "Uniform directions ($p=0.5$)"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Facts biased hemispheres ($p=0.1$)",
          "new": "Factual bias ($p=0.1$)"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Uniform sphere ($p=0.5$)",
          "new": "Uniform directions ($p=0.5$)"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Facts biased hemispheres ($p=0.1$)",
          "new": "Factual bias ($p=0.1$)"
        },
        {
          "old": "Mean facts alignment $\\overline{q}_\\infty$",
          "new": "Mean factual alignment $\\overline{q}_\\infty$"
        },
        {
          "old": "Final states selected by random preparations",
          "new": "Final states from random initial opinions"
        },
        {
          "old": "Cycle network: $N=12$, $n=2$; $h=\\Gamma=1$; 8 frozen anchor realizations per preparation",
          "new": "Cycle with $N=12$, $n=2$ and $h=\\Gamma=1$; 8 preference sets per initial distribution"
        },
        {
          "old": "Cell colors are sample means; each run starts at its own fixed anchor.\nAll 4,624 endpoints are stable after two separately saved longer integrations.",
          "new": "Colors show sample means; each run starts at its fixed preferences.\nAll 4,624 endpoints pass the residual and stability checks after two longer integrations."
        }
      ],
      "all_visible_strings": [
        "a",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "2.5",
        "2.5",
        "3.0",
        "3.0",
        "3.5",
        "3.5",
        "4.0",
        "4.0",
        "Uniform directions ($p=0.5$)",
        "b",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "2.5",
        "2.5",
        "3.0",
        "3.0",
        "3.5",
        "3.5",
        "4.0",
        "4.0",
        "Factual bias ($p=0.1$)",
        "Misinformation fraction $M_\\infty$",
        "0.0",
        "0.0",
        "0.1",
        "0.1",
        "0.2",
        "0.2",
        "0.3",
        "0.3",
        "0.4",
        "0.4",
        "0.5",
        "0.5",
        "c",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "2.5",
        "2.5",
        "3.0",
        "3.0",
        "3.5",
        "3.5",
        "4.0",
        "4.0",
        "Uniform directions ($p=0.5$)",
        "d",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "2.5",
        "2.5",
        "3.0",
        "3.0",
        "3.5",
        "3.5",
        "4.0",
        "4.0",
        "Factual bias ($p=0.1$)",
        "Mean factual alignment $\\overline{q}_\\infty$",
        "\u22121.00",
        "\u22121.00",
        "\u22120.75",
        "\u22120.75",
        "\u22120.50",
        "\u22120.50",
        "\u22120.25",
        "\u22120.25",
        "0.00",
        "0.00",
        "0.25",
        "0.25",
        "0.50",
        "0.50",
        "0.75",
        "0.75",
        "1.00",
        "1.00",
        "Final states from random initial opinions",
        "Cycle with $N=12$, $n=2$ and $h=\\Gamma=1$; 8 preference sets per initial distribution",
        "Colors show sample means; each run starts at its fixed preferences.\nAll 4,624 endpoints pass the residual and stability checks after two longer integrations."
      ],
      "text_outside_canvas": [],
      "width_inches": 7.16,
      "height_inches": 6.05,
      "visual_qa": "PASS_PDF_RENDER_REVIEW",
      "visual_findings": "No clipping or label overlap; all plotted values, limits, scales and encodings retained."
    },
    "figure_04_stability_branches": {
      "numeric_signature_before": "fd5d49507280b2e468625ccfbfce3283ed6a15b53450695db2d0191fd996dcdd",
      "numeric_signature_after": "fd5d49507280b2e468625ccfbfce3283ed6a15b53450695db2d0191fd996dcdd",
      "numeric_geometry_styles_unchanged": true,
      "text_positions_fonts_colors_unchanged": true,
      "edits": [
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Uniform sphere ($p=0.5$)",
          "new": "Uniform directions ($p=0.5$)"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Facts biased hemispheres ($p=0.1$)",
          "new": "Factual bias ($p=0.1$)"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Frozen anchors; $\\beta=3$",
          "new": "Fixed preferences; $\\beta=3$"
        },
        {
          "old": "Increase anchoring",
          "new": "Increase preference"
        },
        {
          "old": "Decrease anchoring",
          "new": "Decrease preference"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Frozen anchors; $\\beta=3$",
          "new": "Fixed preferences; $\\beta=3$"
        },
        {
          "old": "Increase anchoring",
          "new": "Increase preference"
        },
        {
          "old": "Decrease anchoring",
          "new": "Decrease preference"
        },
        {
          "old": "Spectral recovery and attracting branches",
          "new": "Local stability and history dependence"
        },
        {
          "old": "Top: atlas from prepared states. Bottom: one fixed anchor realization per $p$ (seed 2026091800).",
          "new": "Top panels start at preferences. Bottom panels use one fixed preference set per $p$ (seed 2026091800)."
        },
        {
          "old": "White dashed lines: uniform sufficient boundary, not an instability boundary.\nContinuation follows relaxed attracting branches; unstable or unvisited branches are not enumerated.",
          "new": "White dashed curves bound the sufficient region with a unique stable state.\nLower panels follow stable equilibria; unstable states and other branches are not computed."
        }
      ],
      "all_visible_strings": [
        "a",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "2.5",
        "2.5",
        "3.0",
        "3.0",
        "3.5",
        "3.5",
        "4.0",
        "4.0",
        "Uniform directions ($p=0.5$)",
        "b",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0.0",
        "0.0",
        "0.5",
        "0.5",
        "1.0",
        "1.0",
        "1.5",
        "1.5",
        "2.0",
        "2.0",
        "2.5",
        "2.5",
        "3.0",
        "3.0",
        "3.5",
        "3.5",
        "4.0",
        "4.0",
        "Factual bias ($p=0.1$)",
        "$\\log_{10}$ median $[\\lambda_{\\min}(\\mathcal{K})/h]$",
        "\u22121.00",
        "\u22121.00",
        "\u22120.75",
        "\u22120.75",
        "\u22120.50",
        "\u22120.50",
        "\u22120.25",
        "\u22120.25",
        "0.00",
        "0.00",
        "0.25",
        "0.25",
        "0.50",
        "0.50",
        "0.75",
        "0.75",
        "c",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Misinformation fraction $M^*$",
        "\u22120.2",
        "\u22120.2",
        "0.0",
        "0.0",
        "0.2",
        "0.2",
        "0.4",
        "0.4",
        "0.6",
        "0.6",
        "0.8",
        "0.8",
        "1.0",
        "1.0",
        "Fixed preferences; $\\beta=3$",
        "Increase preference",
        "Decrease preference",
        "d",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Misinformation fraction $M^*$",
        "\u22120.2",
        "\u22120.2",
        "0.0",
        "0.0",
        "0.2",
        "0.2",
        "0.4",
        "0.4",
        "0.6",
        "0.6",
        "0.8",
        "0.8",
        "1.0",
        "1.0",
        "Fixed preferences; $\\beta=3$",
        "Increase preference",
        "Decrease preference",
        "Local stability and history dependence",
        "Top panels start at preferences. Bottom panels use one fixed preference set per $p$ (seed 2026091800).",
        "White dashed curves bound the sufficient region with a unique stable state.\nLower panels follow stable equilibria; unstable states and other branches are not computed."
      ],
      "text_outside_canvas": [],
      "width_inches": 7.16,
      "height_inches": 6.1,
      "visual_qa": "PASS_PDF_RENDER_REVIEW",
      "visual_findings": "No clipping or label overlap; all plotted values, limits, scales and encodings retained."
    },
    "figure_05_multistability": {
      "numeric_signature_before": "ba3abdd6823b59929b7b2ca29501018b7b2efe39f054c50a9af1d933e01837b9",
      "numeric_signature_after": "ba3abdd6823b59929b7b2ca29501018b7b2efe39f054c50a9af1d933e01837b9",
      "numeric_geometry_styles_unchanged": true,
      "text_positions_fonts_colors_unchanged": true,
      "edits": [
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Uniform sphere ($p=0.5$)",
          "new": "Uniform directions ($p=0.5$)"
        },
        {
          "old": "Anchoring $\\alpha=\\kappa/h$",
          "new": "Preference $\\alpha=\\kappa/h$"
        },
        {
          "old": "Facts biased hemispheres ($p=0.1$)",
          "new": "Factual bias ($p=0.1$)"
        },
        {
          "old": "Prepared start selects A",
          "new": "Start at preferences selects A"
        },
        {
          "old": "Selected witness: $\\alpha=2$, $\\beta=2$",
          "new": "Selected example, $\\alpha=2$, $\\beta=2$"
        },
        {
          "old": "Prepared start selects A",
          "new": "Start at preferences selects A"
        },
        {
          "old": "Selected witness: $\\alpha=1$, $\\beta=8$",
          "new": "Selected example, $\\alpha=1$, $\\beta=8$"
        },
        {
          "old": "Multistability with anchors held fixed",
          "new": "Coexisting stable states with fixed preferences"
        },
        {
          "old": "17 search starts per cell; stars mark selected witnesses tested with 128 additional random starts.",
          "new": "17 initial states per cell; stars mark examples tested with 128 additional random starts."
        },
        {
          "old": "Counts are lower bounds from a finite search; all 2,448 search endpoints passed after three refinements.\nBars exclude designed starts; intervals: marginal 95% Wilson. Witnesses are selected examples, not a controlled p comparison.",
          "new": "Counts give lower bounds from 2,448 starts. Bars use 128 new starts and marginal 95% Wilson intervals.\nThe two examples use different parameters and do not isolate the effect of $p$."
        }
      ],
      "all_visible_strings": [
        "a",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "5",
        "5",
        "6",
        "6",
        "7",
        "7",
        "8",
        "8",
        "Uniform directions ($p=0.5$)",
        "b",
        "Preference $\\alpha=\\kappa/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "Imitation $\\beta=J/h$",
        "0",
        "0",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "5",
        "5",
        "6",
        "6",
        "7",
        "7",
        "8",
        "8",
        "Factual bias ($p=0.1$)",
        "Distinct stable attractors found",
        "1",
        "1",
        "2",
        "2",
        "3",
        "3",
        "4",
        "4",
        "5",
        "5",
        "6",
        "6",
        "32",
        "32",
        "20",
        "2",
        "7",
        "18",
        "10",
        "7",
        "Start at preferences selects A",
        "c",
        "Attractor / misinformation fraction",
        "A\n0.67",
        "A\n0.67",
        "B\n0.00",
        "B\n0.00",
        "C\n0.75",
        "C\n0.75",
        "D\n0.25",
        "D\n0.25",
        "E\n0.25",
        "E\n0.25",
        "F\n0.25",
        "F\n0.25",
        "G\n0.58",
        "G\n0.58",
        "H\n0.75",
        "H\n0.75",
        "Frequency from uniform starts",
        "0.0",
        "0.0",
        "0.2",
        "0.2",
        "0.4",
        "0.4",
        "0.6",
        "0.6",
        "0.8",
        "0.8",
        "1.0",
        "1.0",
        "1.2",
        "1.2",
        "Selected example, $\\alpha=2$, $\\beta=2$",
        "86",
        "9",
        "10",
        "15",
        "5",
        "3",
        "Start at preferences selects A",
        "d",
        "Attractor / misinformation fraction",
        "A\n0.00",
        "A\n0.00",
        "B\n0.33",
        "B\n0.33",
        "C\n0.25",
        "C\n0.25",
        "D\n0.25",
        "D\n0.25",
        "E\n0.25",
        "E\n0.25",
        "F\n0.25",
        "F\n0.25",
        "Frequency from uniform starts",
        "0.0",
        "0.0",
        "0.2",
        "0.2",
        "0.4",
        "0.4",
        "0.6",
        "0.6",
        "0.8",
        "0.8",
        "1.0",
        "1.0",
        "1.2",
        "1.2",
        "Selected example, $\\alpha=1$, $\\beta=8$",
        "Coexisting stable states with fixed preferences",
        "17 initial states per cell; stars mark examples tested with 128 additional random starts.",
        "Counts give lower bounds from 2,448 starts. Bars use 128 new starts and marginal 95% Wilson intervals.\nThe two examples use different parameters and do not isolate the effect of $p$."
      ],
      "text_outside_canvas": [],
      "width_inches": 7.16,
      "height_inches": 6.35,
      "visual_qa": "PASS_PDF_RENDER_REVIEW",
      "visual_findings": "No clipping or label overlap; all plotted values, limits, scales and encodings retained."
    },
    "figure_06_network_dimension_size": {
      "numeric_signature_before": "3f32523de88b5a28bb37bf751117c08bad83100257b08a882d387c88cd8255d8",
      "numeric_signature_after": "3f32523de88b5a28bb37bf751117c08bad83100257b08a882d387c88cd8255d8",
      "numeric_geometry_styles_unchanged": true,
      "text_positions_fonts_colors_unchanged": true,
      "edits": [
        {
          "old": "$p=0.1$: network structure",
          "new": "$p=0.1$, network structure"
        },
        {
          "old": "$p=0.1$: semantic dimension",
          "new": "$p=0.1$, semantic dimension"
        },
        {
          "old": "$p=0.1$: network size",
          "new": "$p=0.1$, network size"
        },
        {
          "old": "$\\alpha=2$; 8 anchor realizations per setting; prepared starts $\\mathbf{u}(0)=\\mathbf{a}$.",
          "new": "$\\alpha=2$; 8 preference sets per setting; starts at preferences $\\mathbf{u}(0)=\\mathbf{a}$."
        },
        {
          "old": "Points: means; error bars: SEM across whole anchor realizations. Vertical scales differ by row.\nSpecific graphs and finite sizes; spectral rescaling is tested, not assumed to give universal collapse.",
          "new": "Points show means; error bars show standard errors across whole preference sets. Rows have different scales.\nThe curves compare specific graphs and finite sizes after rescaling by the signless Laplacian eigenvalue."
        }
      ],
      "all_visible_strings": [
        "a",
        "$g=(J/h)\\lambda_{\\max}(D+A)$",
        "0",
        "0",
        "4",
        "4",
        "8",
        "8",
        "12",
        "12",
        "Mean $M_\\infty$  (p=0.5)",
        "\u22120.1",
        "\u22120.1",
        "0.0",
        "0.0",
        "0.1",
        "0.1",
        "0.2",
        "0.2",
        "0.3",
        "0.3",
        "0.4",
        "0.4",
        "0.5",
        "0.5",
        "0.6",
        "0.6",
        "Network structure",
        "Cycle",
        "Star",
        "Two communities",
        "b",
        "$g=(J/h)\\lambda_{\\max}(D+A)$",
        "0",
        "0",
        "4",
        "4",
        "8",
        "8",
        "12",
        "12",
        "\u22120.1",
        "\u22120.1",
        "0.0",
        "0.0",
        "0.1",
        "0.1",
        "0.2",
        "0.2",
        "0.3",
        "0.3",
        "0.4",
        "0.4",
        "0.5",
        "0.5",
        "0.6",
        "0.6",
        "Semantic dimension",
        "n = 2",
        "n = 3",
        "n = 6",
        "c",
        "$g=(J/h)\\lambda_{\\max}(D+A)$",
        "0",
        "0",
        "4",
        "4",
        "8",
        "8",
        "12",
        "12",
        "\u22120.1",
        "\u22120.1",
        "0.0",
        "0.0",
        "0.1",
        "0.1",
        "0.2",
        "0.2",
        "0.3",
        "0.3",
        "0.4",
        "0.4",
        "0.5",
        "0.5",
        "0.6",
        "0.6",
        "Network size",
        "N = 8",
        "N = 12",
        "N = 24",
        "d",
        "$g=(J/h)\\lambda_{\\max}(D+A)$",
        "0",
        "0",
        "4",
        "4",
        "8",
        "8",
        "12",
        "12",
        "Mean $M_\\infty$  (p=0.1)",
        "\u22120.05",
        "\u22120.05",
        "0.00",
        "0.00",
        "0.05",
        "0.05",
        "0.10",
        "0.10",
        "0.15",
        "0.15",
        "0.20",
        "0.20",
        "$p=0.1$, network structure",
        "Cycle",
        "Star",
        "Two communities",
        "e",
        "$g=(J/h)\\lambda_{\\max}(D+A)$",
        "0",
        "0",
        "4",
        "4",
        "8",
        "8",
        "12",
        "12",
        "\u22120.05",
        "\u22120.05",
        "0.00",
        "0.00",
        "0.05",
        "0.05",
        "0.10",
        "0.10",
        "0.15",
        "0.15",
        "0.20",
        "0.20",
        "$p=0.1$, semantic dimension",
        "n = 2",
        "n = 3",
        "n = 6",
        "f",
        "$g=(J/h)\\lambda_{\\max}(D+A)$",
        "0",
        "0",
        "4",
        "4",
        "8",
        "8",
        "12",
        "12",
        "\u22120.05",
        "\u22120.05",
        "0.00",
        "0.00",
        "0.05",
        "0.05",
        "0.10",
        "0.10",
        "0.15",
        "0.15",
        "0.20",
        "0.20",
        "$p=0.1$, network size",
        "N = 8",
        "N = 12",
        "N = 24",
        "Network, dimension, and size comparisons",
        "$\\alpha=2$; 8 preference sets per setting; starts at preferences $\\mathbf{u}(0)=\\mathbf{a}$.",
        "Points show means; error bars show standard errors across whole preference sets. Rows have different scales.\nThe curves compare specific graphs and finite sizes after rescaling by the signless Laplacian eigenvalue."
      ],
      "text_outside_canvas": [],
      "width_inches": 7.16,
      "height_inches": 5.65,
      "visual_qa": "PASS_PDF_RENDER_REVIEW",
      "visual_findings": "No clipping or label overlap; all plotted values, limits, scales and encodings retained."
    }
  },
  "visual_qa": "PASS_ALL_FIVE_PDF_RENDERS",
  "unchanged_from_v2": {
    "anc/phase_repro/inputs/atlas.npz": true,
    "anc/phase_repro/inputs/atlas_refinements.npz": true,
    "anc/phase_repro/inputs/basins.npz": true,
    "anc/phase_repro/inputs/basins_refinements.npz": true,
    "anc/phase_repro/inputs/comparisons.npz": true,
    "anc/repro/inputs/validation.json": true,
    "anc/repro/inputs/validation.npz": true,
    "anc/repro/scripts/render_validation.py": true,
    "anc/phase_repro/scripts/render_figures.py": true
  },
  "copied_pdf_sha256": {
    "source/figures/figure_02_mechanism_validation.pdf": "66872d2fb8ca7c656c7af0eb92294406c6e74b310720ff05241bd65e15cb434b",
    "source/figures/figure_03_final_states.pdf": "1b22d8cb76ab4149a1e1e26dfb8fb30dec48f265c4e12a4d8cde7f524b1e3069",
    "source/figures/figure_04_stability_branches.pdf": "8cdad881d85527bf3eecc8373453c2076ce6667bc15104fb697bedd4c7f89df8",
    "source/figures/figure_05_multistability.pdf": "a7385844e55b699e82c4675b144fe5aa9a871539dbd3e614b75da9c07350eedd",
    "source/figures/figure_06_network_dimension_size.pdf": "0f04c01e22024c1dbe37be8daffa2a6f9a3459b3731979c32a5f204d3d6698d9"
  },
  "previous_v3_pdf_sha256": {
    "source/figures/figure_02_mechanism_validation.pdf": "1840cd6d25563b5648b6ace18c8b76114898613680542557042159f499e3e5c3",
    "source/figures/figure_03_final_states.pdf": "1c90ca00d5caf30bf40f90eea7c19d079b2940e47f93940c4863b0ebd0cb5410",
    "source/figures/figure_04_stability_branches.pdf": "1eafbea974c425fbe77d4082a3210862ad13caa18945779e7274bb3a3d20fd58",
    "source/figures/figure_05_multistability.pdf": "2d97b152ceca46d0a02338fa8c1a6410300c9db509b77610bec025462c1a39a0",
    "source/figures/figure_06_network_dimension_size.pdf": "5c1670e700df91fc8a7ec26273fec5a69ef22027c17b7089d8df9cacae6b6add"
  },
  "portability": "Executed successfully from cwd / using --source-root and a fresh --output."
}


==> anc/visual_revision/MANIFEST.sha256 <==
50330a0ca4e0a5461e8ac8598ee4ffc5b258e181935da2c13b40dcde821339cf  FIGURE_CONTRACT.md
77662d193d960e8edac132bc4abc3df74da4cfdb776160d764a3290ea1a7eb59  FIGURE_WORDING_QA.json
55fd580abb982c355e5028ce6a3abd25188c67675d2f730eeb08317beccaf8b9  README.md
36e2b5c3f0b4796dfb3d55b3fde09982d14a63559a90213ad022d4f05d05a70e  requirements.txt
bc626d4d7e57d6dfc8130bd47ffb217920927ef1d2e723ca47780b43cfe864f0  scripts/render_flagship_saturated.py
e0351b4677bb9ea0cf8aa3f15bda48a616aaf1b633b30e86f6204a61afaf5406  scripts/render_model.py
3c4a486b7ba4192bfdba78c705bd7448ed85c908621dd2b37d66ea357887e14e  scripts/render_numeric_wording.py


==> anc/visual_revision/README.md <==
# Figures for the revised manuscript

The source root contains seven figure PDFs. The underlying numerical results are unchanged from the preceding version. The original data, scripts and provenance records remain in ../repro and ../phase_repro. Their manifests describe the files retained in this submission archive; earlier generated outputs have been omitted. This directory supplies the revised wording, the saturated mechanism palette, and the new conceptual model diagram. No integration is required to regenerate these seven figures.

From the extracted source root, run the following commands with Python and the packages in requirements.txt installed. Use new output directories when rerunning.

```sh
python anc/visual_revision/scripts/render_model.py --output generated/model
python anc/visual_revision/scripts/render_flagship_saturated.py --output generated/flagship
python anc/visual_revision/scripts/render_numeric_wording.py --source-root . --output generated/numeric
```

The model diagram is a conceptual representation of semantic geometry and influence. It contains no empirical measurements. The mechanism figure uses the archived equilibrium, graph and perturbation mode. The numeric renderer records artist signatures before and after text edits, confirming unchanged arrays, axes, scales, styles and geometry. Its output PDF names retain the earlier source filenames, while LaTeX numbers the model as Figure 1 and the existing six figures as Figures 2 through 7.

The old packages' READMEs describe their original versions. They remain useful for reproducing the numerical evidence, while the current scripts supply the presentation in this revision.


==> anc/visual_revision/requirements.txt <==
numpy
scipy
matplotlib
Pillow


==> anc/visual_revision/scripts/render_flagship_saturated.py <==
"""Deterministic, source-backed mechanism figure; source basins stay read-only."""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import sys

sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parents[2] / "repro"
os.environ.setdefault("MPLCONFIGDIR",str(Path(__file__).resolve().parents[1]/"generated"/"mpl_config"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Circle, FancyArrowPatch, Polygon
import numpy as np

OUT = Path(__file__).resolve().parents[1] / "generated" / "flagship"
SOURCE = ROOT / "inputs" / "flagship_evidence.npz"
INDEX = (0, 2, 5, 0)
BLUE, ORANGE = "#006DFF", "#F05A00"
INK, GRAY, PALE = "#26313A", "#949DA5", "#DDE3E8"
FIGSIZE = (7.16, 3.70)


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def arrow(ax, start, end, color=INK, lw=1.2, scale=7.5, ls="-", zorder=4):
    obj = FancyArrowPatch(start, end, arrowstyle="-|>", mutation_scale=scale,
                          linewidth=lw, color=color, linestyle=ls,
                          shrinkA=0, shrinkB=0, zorder=zorder)
    ax.add_patch(obj)
    return obj


def network_panel(ax, u, a, A, coupled):
    N = len(u)
    angle = np.pi/2 - 2*np.pi*np.arange(N)/N
    pos = .97*np.column_stack([np.cos(angle), np.sin(angle)])
    if coupled:
        for i in range(N):
            for j in range(i):
                if A[i, j] > 0:
                    ax.plot(pos[[i, j], 0], pos[[i, j], 1], color=PALE,
                            lw=1.1, zorder=0)
    for p, ui, ai in zip(pos, u, a):
        wrong = ui[0] < 0
        color = ORANGE if wrong else BLUE
        if wrong:
            ax.add_patch(Circle(p, .067, facecolor="white", edgecolor=ORANGE,
                                lw=1.0, zorder=1))
        ax.plot(*p, "o", ms=2.6, mfc="white", mec=GRAY, mew=.75, zorder=3)
        # Common semantic coordinates at every node: (transverse, facts).
        arrow(ax, p, p+.285*ai[[1, 0]], color=GRAY, lw=.9,
              scale=5.7, ls=(0, (2.0, 1.8)), zorder=2)
        arrow(ax, p, p+.315*ui[[1, 0]], color=color, lw=1.35,
              scale=7.7, zorder=5)
    arrow(ax, (0, -.26), (0, .35), color=INK, lw=1.0, scale=7.3)
    ax.text(.11, .27, r"$\mathbf{f}$", color=INK, fontsize=9, va="center")
    ax.set(xlim=(-1.39, 1.39), ylim=(-1.38, 1.38), aspect="equal")
    ax.set_axis_off()
    return pos


def sphere_panel(ax, u, normal_mode):
    # Orthographic projection: the facts axis stays vertical on the page.
    omega, elevation = np.deg2rad(-65), np.deg2rad(20)
    ex = np.array([0, np.cos(omega), -np.sin(omega)])
    ey = np.array([np.cos(elevation), np.sin(elevation)*np.sin(omega),
                   np.sin(elevation)*np.cos(omega)])
    view = np.cross(ex, ey)
    project = np.array([ex, ey])
    assert np.allclose(project@project.T, np.eye(2))
    t = np.linspace(0, 2*np.pi, 601)
    eye = np.eye(3)
    planar_circle = np.cos(t)[:, None]*eye[0] + np.sin(t)[:, None]*eye[1]
    pc = planar_circle@project.T
    ax.add_patch(Circle((0, 0), 1, fill=False, lw=.85, edgecolor=PALE))
    ax.add_patch(Polygon(pc, closed=True, facecolor="#F4F7FA",
                         edgecolor="none", zorder=-2))
    for i, j in ((0, 2), (1, 2)):
        circle = np.cos(t)[:, None]*eye[i] + np.sin(t)[:, None]*eye[j]
        pp = circle@project.T
        near = circle@view >= 0
        # NaNs break front/back segments without spurious chord connections.
        for mask, ls in ((near, "-"), (~near, (0, (2, 2)))):
            shown = pp.copy(); shown[~mask] = np.nan
            ax.plot(shown[:, 0], shown[:, 1], color=PALE, lw=.8, ls=ls, zorder=-1)
    ax.plot(pc[:, 0], pc[:, 1], color=GRAY, lw=1.0, zorder=1)
    u3 = np.column_stack([u, np.zeros(len(u))])
    pp = u3@project.T
    v = normal_mode.copy()
    if v.sum() < 0:
        v *= -1
    v /= np.max(np.abs(v))
    amplitude = .37
    moved = np.zeros_like(u3)
    for i, ui in enumerate(u3):
        s = np.linspace(0, amplitude*v[i], 51)
        curve = np.cos(s)[:, None]*ui + np.sin(s)[:, None]*eye[2]
        points = curve@project.T
        moved[i] = curve[-1]
        ax.plot(points[:, 0], points[:, 1], color=GRAY, ls=(0, (2.1, 1.8)),
                lw=.95, zorder=3)
        if v[i] > .35:
            arrow(ax, points[-7], points[-1], color=GRAY, lw=.85,
                  scale=6.0, zorder=3)
        if v[i] > .10:
            ax.plot(*points[-1], "o", ms=3.0, mfc="white", mec=GRAY,
                    mew=.8, zorder=4)
    for p, ui in zip(pp, u):
        color = ORANGE if ui[0] < 0 else BLUE
        ax.plot(*p, "o", ms=4.0 if ui[0] < 0 else 3.3,
                mfc=color, mec="white", mew=.35, zorder=5)
    arrow(ax, (0, 0), 1.20*(eye[0]@project.T), color=INK, lw=.95, scale=7.0)
    ax.text(.08, 1.11, r"$\mathbf{f}$", fontsize=9, color=INK)
    arrow(ax, (0, 0), 1.26*(eye[2]@project.T), color=INK, lw=.95, scale=7.0)
    ax.text(.89, .29, "extra\ndirection", fontsize=7.2, ha="center", color=INK,
            linespacing=1.15)
    ax.text(-.43, -.05, r"$S^1$", fontsize=8, color=INK, ha="right")
    ax.text(-.92, .64, r"$S^2$", fontsize=8, color=GRAY)
    ax.set(xlim=(-1.38, 1.38), ylim=(-1.35, 1.35), aspect="equal")
    ax.set_axis_off()
    return project, moved, amplitude, v


def main():
    global OUT
    parser=argparse.ArgumentParser(description="Render Figure 1 from compact archived inputs.")
    parser.add_argument("--output",type=Path,default=OUT)
    OUT=parser.parse_args().output.resolve()
    OUT.mkdir(parents=True,exist_ok=True)
    if (OUT/"figure_01_flagship.pdf").exists():
        raise FileExistsError("Use a fresh output directory.")
    before = sha(SOURCE)
    with np.load(SOURCE, allow_pickle=False) as z:
        a, A, f = z["anchors"].copy(), z["A"].copy(), z["f"].copy()
        u = z["coupled_state"].copy()
        alpha = float(z["alpha"])
        beta = float(z["beta"])
        residual = float(z["coupled_residual"])
        assert tuple(z["source_index"])==INDEX
    metadata_input=json.loads((ROOT/"inputs"/"flagship_metadata.json").read_text())
    converged=metadata_input["source_converged"]
    assert metadata_input["source_preparation"]=="u0=a"
    b = f+alpha*a
    isolated = b/np.linalg.norm(b, axis=1, keepdims=True)
    H = b+beta*(A@u)
    ell = np.sum(u*H, axis=1)
    Kparallel = np.diag(ell)-beta*A*(u@u.T)
    Knormal = np.diag(ell)-beta*A
    eigparallel = np.linalg.eigvalsh(Kparallel)
    eignormal, modes = np.linalg.eigh(Knormal)
    assert converged and residual < 1e-8
    assert np.sum(isolated[:, 0]<0) == 0 and np.sum(u[:, 0]<0) == 2
    assert eigparallel[0] > 0 and eignormal[0] < 0
    assert np.all(A.sum(axis=1)==2) and np.count_nonzero(np.triu(A, 1))==12
    assert alpha == .75 and beta == 3.

    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 7.8,
        "mathtext.fontset": "dejavusans", "text.color": INK,
        "axes.labelcolor": INK, "figure.facecolor": "white",
        "savefig.facecolor": "white", "pdf.fonttype": 42,
        "ps.fonttype": 42, "svg.fonttype": "none", "svg.hashsalt": "iamtn-flagship-v1",
        "path.simplify": False,
    })
    fig = plt.figure(figsize=FIGSIZE)
    xs, width = [.017, .346, .675], .308
    axes = [fig.add_axes([x, .286, width, .572]) for x in xs]
    pos = network_panel(axes[0], isolated, a, A, False)
    network_panel(axes[1], u, a, A, True)
    projection, perturbed, amplitude, scaled_mode = sphere_panel(axes[2], u, modes[:, 0])
    titles = ["Independent correction", "Collective trapping", "An extra escape direction"]
    subtitles = [r"$n=2,\quad J/h=0$", r"$n=2,\quad J/h=3$", r"same state in $n=3$"]
    for x, letter, title, subtitle in zip(xs, "abc", titles, subtitles):
        fig.text(x+.006, .935, letter, fontsize=10, fontweight="bold", va="baseline")
        fig.text(x+.033, .935, title, fontsize=8.7, fontweight="medium", va="baseline")
        fig.text(x+width/2, .880, subtitle, fontsize=7.8, ha="center")
    fig.text(xs[0]+width/2, .247, "0 / 12 wrong", color=BLUE, fontsize=9,
             fontweight="medium", ha="center")
    fig.text(xs[1]+width/2, .247, "2 / 12 wrong", color=ORANGE, fontsize=9,
             fontweight="medium", ha="center")
    fig.text(xs[2]+width/2, .247, "Planar minimum → saddle", color=INK,
             fontsize=8.7, fontweight="medium", ha="center")
    fig.text(xs[0]+width/2, .199, r"$u_i^*=(\mathbf{f}+0.75a_i)/\|\mathbf{f}+0.75a_i\|$",
             fontsize=7.6, ha="center")
    fig.text(xs[1]+width/2, .199,
             rf"$\lambda_{{\min}}(K_\parallel)={eigparallel[0]:.3f}>0$",
             fontsize=8.0, ha="center")
    fig.text(xs[2]+width/2, .199,
             rf"$\lambda_{{\min}}(K_\perp)={eignormal[0]:.3f}<0$",
             fontsize=8.0, ha="center")
    handles = [Line2D([0], [0], color=GRAY, ls=(0, (2, 2)), lw=1.0,
                      marker=">", markersize=3.5, label=r"fixed preference $a_i$"),
               Line2D([0], [0], color=BLUE, lw=1.4, marker=">", markersize=4,
                      label=r"opinion $q_i>0$"),
               Line2D([0], [0], color=ORANGE, lw=1.4, marker=">", markersize=4,
                      label=r"opinion $q_i<0$")]
    fig.legend(handles=handles, loc="center", bbox_to_anchor=(.344, .119),
               ncol=3, frameon=False, handlelength=1.4, handletextpad=.5,
               columnspacing=1.4, fontsize=7.2)
    fig.text(.826, .119, "dashed arcs show a local mode", ha="center", fontsize=7.2,
             color=GRAY)
    fig.text(.344, .058, "Node positions show the network; arrow directions use common semantic axes.",
             ha="center", fontsize=7.2, color=INK)
    fig.text(.826, .058, "Displacement along the unstable mode.", ha="center", fontsize=7.2,
             color=INK)
    # Thin group separator makes the change of representation explicit.
    fig.add_artist(Line2D([.665, .665], [.050, .898], transform=fig.transFigure,
                          color=PALE, lw=.8))
    for ext in ("pdf", "svg", "png"):
        fig.savefig(OUT/f"figure_01_flagship.{ext}", dpi=600,
                    metadata={"Creator": "IAMTN deterministic mechanism figure"}
                    if ext=="pdf" else None)
    fig.savefig(OUT/"flagship_preview.png", dpi=180)
    # A separate grayscale render is for final-size legibility inspection only.
    from PIL import Image
    with Image.open(OUT/"flagship_preview.png") as img:
        img.convert("L").save(OUT/"flagship_grayscale.png")
    np.savez_compressed(OUT/"flagship_evidence.npz", source_index=np.array(INDEX),
                        anchors=a, A=A, f=f, alpha=alpha, beta=beta,
                        isolated_state=isolated, coupled_state=u,
                        coupled_residual=residual, Kparallel=Kparallel, Knormal=Knormal,
                        parallel_eigenvalues=eigparallel, normal_eigenvalues=eignormal,
                        normal_mode=modes[:, 0], scaled_normal_mode=scaled_mode,
                        illustrative_amplitude=amplitude,
                        illustrative_perturbed_state=perturbed,
                        orthographic_projection=projection, network_positions=pos)
    after = sha(SOURCE)
    assert before == after
    metadata = {
        "status": "RENDERED_AWAITING_VISUAL_QA", "source": str(SOURCE.relative_to(ROOT)),
        "source_sha256": before, "source_unchanged": before==after,
        "source_index": list(INDEX), "source_preparation": "u0=a",
        "script_sha256": sha(__file__), "figure_size_inches": list(FIGSIZE),
        "png_dpi": 600, "minimum_requested_font_pt": 7.2,
        "h": 1., "kappa": alpha, "J_coupled": beta,
        "N": len(u), "wrong_nodes_isolated": 0, "wrong_nodes_coupled": 2,
        "planar_gap": float(eigparallel[0]), "normal_gap": float(eignormal[0]),
        "coupled_residual": residual, "normal_mode_eigenvector_residual":
            float(np.linalg.norm(Knormal@modes[:, 0]-eignormal[0]*modes[:, 0])),
        "panel_c_geometry": "Geodesic normal perturbation by 0.37 times a max-normalized unstable eigenvector, not an integrated trajectory",
        "dimensions": "network positions are graphical layout; glyph directions are semantic; c is semantic unit-sphere projection",
        "scope": "Preserved random-anchor numerical witness, distinct from the deterministic twist-anchor theorem construction",
        "style_sources": ["https://reference.wolfram.com/language/ref/PlotTheme.html",
                          "https://reference.wolfram.com/language/ref/GraphPlot.html"],
        "external_assets": "None",
        "files_sha256": {p.name: sha(p) for p in sorted(OUT.iterdir())
                           if (p.name.startswith('figure_01_flagship') or
                               p.name in ('flagship_evidence.npz', 'flagship_preview.png',
                                          'flagship_grayscale.png')) and
                           p.suffix in ('.npz','.pdf','.svg','.png')},
    }
    (OUT/"flagship_evidence.json").write_text(json.dumps(metadata, indent=2)+"\n")
    print(json.dumps({"status":metadata["status"], "planar_gap":float(eigparallel[0]),
                      "normal_gap":float(eignormal[0]), "source_unchanged":before==after}))


if __name__ == "__main__":
    main()


==> anc/visual_revision/scripts/render_model.py <==
"""Deterministic conceptual model figure. No numerical observations are depicted."""
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, Ellipse, FancyArrowPatch, Polygon, Arc
import json,hashlib,argparse
R=Path(__file__).resolve().parents[1]
parser=argparse.ArgumentParser(description='Render the conceptual opinion model diagram.')
parser.add_argument('--output',type=Path,default=R/'figure_revision')
OUT=parser.parse_args().output.resolve(); OUT.mkdir(parents=True,exist_ok=True)
BLUE='#006DFF'; ORANGE='#F05A00'; PURPLE='#853CF0'; TEAL='#009C86'; INK='#1D2835'; GRAY='#A6AFBB'
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'mathtext.fontset':'dejavusans','pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'none'})
fig=plt.figure(figsize=(7.15,3.50))
axes=[fig.add_axes([.02+i*.33,.24,.30,.62]) for i in range(3)]
def arrow(ax,a,b,color=INK,lw=1.6,ls='-',scale=8):
 ax.add_patch(FancyArrowPatch(a,b,arrowstyle='-|>',mutation_scale=scale,color=color,lw=lw,linestyle=ls,zorder=6))
for ax in axes:
 ax.set_aspect('equal'); ax.set_xlim(-1.3,1.3);ax.set_ylim(-1.35,1.35);ax.axis('off')
# Network topology with vectors in shared semantic coordinates.
a=axes[0]
pos=np.array([[-.85,.7],[.05,.85],[.83,.50],[-.45,-.05],[.55,-.25],[-.9,-.75],[.02,-.9]])
edges=[(0,1),(0,3),(1,2),(1,3),(2,4),(3,4),(3,5),(3,6),(4,6),(5,6)]
angles=np.deg2rad([78,230,108,60,305,118,30])
for i,j in edges: a.plot(pos[[i,j],0],pos[[i,j],1],color=GRAY,lw=1.15,zorder=1)
for i,(xy,th) in enumerate(zip(pos,angles)):
 a.add_patch(Circle(xy,.058,color='white',ec=INK,lw=.8,zorder=4))
 v=np.array([np.cos(th),np.sin(th)])*.35
 arrow(a,xy,xy+v,BLUE if v[1]>0 else ORANGE,1.8)
a.text(-.43,.63,r'$A_{ij}$',fontsize=9,ha='center',bbox={'facecolor':'white','edgecolor':'none','pad':1})
a.text(-1.04,.58,r'$i$',fontsize=9);a.text(.11,.66,r'$j$',fontsize=9)
a.text(0,-1.31,'Edges carry mutual influence',ha='center',fontsize=7.5)
# Three coordinate representation of a general semantic sphere.
a=axes[1]
a.add_patch(Circle((0,0),1.02,fc='white',ec='#CDD5E0',lw=.9,zorder=0))
t=np.linspace(0,np.pi,150)
a.add_patch(Polygon(np.vstack([np.c_[1.02*np.cos(t),1.02*np.sin(t)],np.array([[1.02,0]])]),fc=BLUE,alpha=.065,ec='none'))
t=np.linspace(np.pi,2*np.pi,150)
a.add_patch(Polygon(np.vstack([np.c_[1.02*np.cos(t),1.02*np.sin(t)],np.array([[-1.02,0]])]),fc=ORANGE,alpha=.075,ec='none'))
a.add_patch(Ellipse((0,0),2.04,.50,fc='white',ec=GRAY,lw=.9,ls=(0,(3,2)),zorder=2))
arrow(a,(0,-1.03),(0,1.23),INK,1.3)
a.text(.09,1.16,r'$\mathbf{f}$',fontsize=10);a.text(.10,-1.12,r'$-\mathbf{f}$',fontsize=9)
arrow(a,(0,0),(.72,.70),BLUE,2);a.text(.80,.73,r'$\mathbf{u}_i$',color=BLUE,fontsize=10)
arrow(a,(0,0),(-.68,-.75),ORANGE,2);a.text(-.93,-.70,r'$\mathbf{u}_j$',color=ORANGE,fontsize=10)
arrow(a,(0,0),(-.56,.66),PURPLE,1.3,(0,(3,2)));a.text(-.78,.73,r'$\mathbf{a}_i$',color=PURPLE,fontsize=10)
a.plot(0,0,'o',color=INK,ms=2.5,zorder=10)
a.text(.69,-.16,r'$q=0$',ha='center',fontsize=8,bbox={'facecolor':'white','edgecolor':'none','pad':.5})
a.text(.12,.42,r'$q_i>0$',color=BLUE,fontsize=8)
a.text(.12,-.63,r'$q_j<0$',color=ORANGE,fontsize=8)
a.text(0,-1.31,r'Opinions lie on $S^{n-1}$ in $\mathbb{R}^n$',ha='center',fontsize=7.5)
# Exact vector addition and its tangent projection at an opinion.
a=axes[2]
f=np.array([0.,.68]); pref=np.array([.60,-.17]); social=np.array([-.39,.33]); H=f+pref+social
u=np.array([np.cos(.20),np.sin(.20)]); T=np.array([-u[1],u[0]])
V=H-np.dot(H,u)*u
for v,col,label,xy in [(f,INK,r'$h\mathbf{f}$',(-.16,.74)),(pref,PURPLE,r'$\kappa\mathbf{a}_i$',(.70,-.29)),(social,BLUE,r'$J\sum_j A_{ij}\mathbf{u}_j$',(-.51,.18))]:
 arrow(a,(0,0),v,col,1.35)
 a.text(*xy,label,color=col,ha='center',fontsize=8)
arrow(a,(0,0),H,TEAL,2);a.text(.32,.94,r'$\mathbf{H}_i$',color=TEAL,fontsize=10)
a.add_patch(Arc((0,0),2,2,theta1=-28,theta2=112,color='#CDD5E0',lw=1))
arrow(a,(0,0),u,BLUE,2);a.text(1.12,.12,r'$\mathbf{u}_i$',color=BLUE,ha='center',fontsize=10)
a.plot([u[0]-.63*T[0],u[0]+.84*T[0]],[u[1]-.63*T[1],u[1]+.84*T[1]],color=GRAY,ls=(0,(2,2)),lw=.9)
arrow(a,u,u+V,TEAL,1.7)
a.text(1.03,1.13,r'$P_i\mathbf{H}_i$',color=TEAL,fontsize=8,ha='center')
a.text(0,-.83,'Project the total field',fontsize=8,ha='center')
a.text(0,-1.05,'onto the opinion tangent',fontsize=8,ha='center')
a.text(0,-1.31,'Direction changes; length stays fixed',ha='center',fontsize=7.5)
for i,(letter,title) in enumerate(zip('abc',['Influence network','Semantic space','Opinion update'])):
 fig.text(.025+i*.33,.94,letter,weight='bold',fontsize=11)
 fig.text(.065+i*.33,.94,title,fontsize=10)
fig.text(.5,.125,'Blue opinions favor the factual direction; orange opinions favor its opposite.',ha='center',fontsize=8)
fig.text(.5,.058,'Network layout and semantic coordinates are separate. The semantic sphere is shown in three coordinates.',ha='center',fontsize=7.3,color=INK)
for ext in ['pdf','svg','png']:
 fig.savefig(OUT/f'figure_model_geometry.{ext}',dpi=400)
plt.close(fig)
print(OUT/'figure_model_geometry.pdf')


==> anc/visual_revision/scripts/render_numeric_wording.py <==
"""Regenerate archived numerical figures with text edits only.

Usage (from any working directory):
    python render_numeric_wording.py --source-root PATH_TO_SOURCE --output NEW_DIR

The source root must contain anc/repro and anc/phase_repro. No integrations run.
The original renderers and inputs remain unchanged. Matplotlib artists are
signed before and after text replacement, including their numeric values,
axes geometry, scales, colors, marker styles, error bars and data transforms.
"""
from pathlib import Path
import argparse, hashlib, importlib.util, json, os, runpy, sys

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--source-root', type=Path, default=Path(__file__).resolve().parents[1]/'source')
parser.add_argument('--output', type=Path, required=True)
args = parser.parse_args()
source = args.source_root.resolve()
out = args.output.resolve()
out.mkdir(parents=True, exist_ok=False)
os.environ['MPLCONFIGDIR'] = str(out/'mpl_config')
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.figure import Figure
from matplotlib.text import Text

REPLACEMENTS = {
 'Prepared selection': 'Same initial opinions',
 r'$h=\Gamma=1$, $\kappa=0.75$: regular anchors in (a,b); random anchors in (c)':
 r'$h=\Gamma=1$, $\kappa=0.75$; regular preferences in (a,b); random preferences in (c)',
 'Lines connect sampled runs; no critical threshold is inferred. Panel (c) shows local growth, not a final corrected state.':
 'Lines join separate runs from the same initial opinions. Panel (c) shows early growth of a perturbation outside the plane.',
 'Uniform sphere ($p=0.5$)': 'Uniform directions ($p=0.5$)',
 'Facts biased hemispheres ($p=0.1$)': 'Factual bias ($p=0.1$)',
 r'Anchoring $\alpha=\kappa/h$': r'Preference $\alpha=\kappa/h$',
 r'Mean facts alignment $\overline{q}_\infty$': r'Mean factual alignment $\overline{q}_\infty$',
 'Final states selected by random preparations': 'Final states from random initial opinions',
 r'Cycle network: $N=12$, $n=2$; $h=\Gamma=1$; 8 frozen anchor realizations per preparation':
 r'Cycle with $N=12$, $n=2$ and $h=\Gamma=1$; 8 preference sets per initial distribution',
 'Cell colors are sample means; each run starts at its own fixed anchor.\nAll 4,624 endpoints are stable after two separately saved longer integrations.':
 'Colors show sample means; each run starts at its fixed preferences.\nAll 4,624 endpoints pass the residual and stability checks after two longer integrations.',
 'Increase anchoring': 'Increase preference',
 'Decrease anchoring': 'Decrease preference',
 r'Frozen anchors; $\beta=3$': r'Fixed preferences; $\beta=3$',
 'Spectral recovery and attracting branches': 'Local stability and history dependence',
 r'Top: atlas from prepared states. Bottom: one fixed anchor realization per $p$ (seed 2026091800).':
 r'Top panels start at preferences. Bottom panels use one fixed preference set per $p$ (seed 2026091800).',
 'White dashed lines: uniform sufficient boundary, not an instability boundary.\nContinuation follows relaxed attracting branches; unstable or unvisited branches are not enumerated.':
 'White dashed curves bound the sufficient region with a unique stable state.\nLower panels follow stable equilibria; unstable states and other branches are not computed.',
 'Multistability with anchors held fixed': 'Coexisting stable states with fixed preferences',
 '17 search starts per cell; stars mark selected witnesses tested with 128 additional random starts.':
 '17 initial states per cell; stars mark examples tested with 128 additional random starts.',
 'Counts are lower bounds from a finite search; all 2,448 search endpoints passed after three refinements.\nBars exclude designed starts; intervals: marginal 95% Wilson. Witnesses are selected examples, not a controlled p comparison.':
 'Counts give lower bounds from 2,448 starts. Bars use 128 new starts and marginal 95% Wilson intervals.\nThe two examples use different parameters and do not isolate the effect of $p$.',
 r'$\alpha=2$; 8 anchor realizations per setting; prepared starts $\mathbf{u}(0)=\mathbf{a}$.':
 r'$\alpha=2$; 8 preference sets per setting; starts at preferences $\mathbf{u}(0)=\mathbf{a}$.',
 'Points: means; error bars: SEM across whole anchor realizations. Vertical scales differ by row.\nSpecific graphs and finite sizes; spectral rescaling is tested, not assumed to give universal collapse.':
 'Points show means; error bars show standard errors across whole preference sets. Rows have different scales.\nThe curves compare specific graphs and finite sizes after rescaling by the signless Laplacian eigenvalue.'
}


def digest_array(value):
    if value is None:
        return None
    a = np.ma.asarray(value)
    data = np.asarray(a.data)
    if data.dtype.kind in 'OUS':
        return {'shape': data.shape, 'values': data.tolist()}
    data = np.ascontiguousarray(data)
    return {'shape': list(data.shape), 'dtype': str(data.dtype),
            'sha256': hashlib.sha256(data.tobytes()).hexdigest(),
            'mask': hashlib.sha256(np.ascontiguousarray(np.ma.getmaskarray(a)).tobytes()).hexdigest()}


def path_record(path):
    return {'vertices': digest_array(path.vertices), 'codes': digest_array(path.codes)}


def transform_record(transform):
    return digest_array(transform.get_matrix()) if transform.is_affine else repr(type(transform))


def numeric_record(fig):
    """Record actual artists, excluding only text and text-dependent legend boxes."""
    record = {'figsize': fig.get_size_inches().tolist(), 'dpi': fig.dpi,
              'subplotpars': {k: getattr(fig.subplotpars,k) for k in ('left','right','top','bottom','wspace','hspace')},
              'axes': []}
    for ax in fig.axes:
        row = {'position': list(ax.get_position().bounds),
               'xlim': list(ax.get_xlim()), 'ylim': list(ax.get_ylim()),
               'xscale': ax.get_xscale(), 'yscale': ax.get_yscale(),
               'xticks': digest_array(ax.get_xticks()), 'yticks': digest_array(ax.get_yticks()),
               'facecolor': list(ax.get_facecolor()), 'lines': [], 'collections': [], 'patches': [], 'images': []}
        for line in ax.lines:
            row['lines'].append({'x': digest_array(line.get_xdata()), 'y': digest_array(line.get_ydata()),
                'color': line.get_color(), 'linestyle': line.get_linestyle(), 'linewidth': line.get_linewidth(),
                'marker': str(line.get_marker()), 'markersize': line.get_markersize(),
                'markeredgecolor': line.get_markeredgecolor(), 'markerfacecolor': line.get_markerfacecolor(),
                'transform': transform_record(line.get_transform())})
        for item in ax.collections:
            v = {'type': type(item).__name__, 'array': digest_array(item.get_array()),
                 'offsets': digest_array(item.get_offsets()), 'paths': [path_record(p) for p in item.get_paths()],
                 'clim': list(item.get_clim()), 'cmap': item.get_cmap().name,
                 'facecolor': digest_array(item.get_facecolors()), 'edgecolor': digest_array(item.get_edgecolors()),
                 'linewidth': digest_array(item.get_linewidths()), 'transform': transform_record(item.get_transform())}
            if hasattr(item,'get_coordinates'):
                v['coordinates'] = digest_array(item.get_coordinates())
            if hasattr(item,'get_sizes'):
                v['sizes'] = digest_array(item.get_sizes())
            row['collections'].append(v)
        for item in ax.patches:
            row['patches'].append({'path': path_record(item.get_path()), 'transform': transform_record(item.get_transform()),
                'facecolor': list(item.get_facecolor()), 'edgecolor': list(item.get_edgecolor()),
                'linewidth': item.get_linewidth(), 'linestyle': item.get_linestyle()})
        for item in ax.images:
            row['images'].append({'array': digest_array(item.get_array()), 'extent': list(item.get_extent()),
                                  'clim': list(item.get_clim()), 'cmap': item.get_cmap().name})
        record['axes'].append(row)
    return record


def canonical_hash(value):
    return hashlib.sha256(json.dumps(value, sort_keys=True, separators=(',',':'), default=str).encode()).hexdigest()


reports = {}

def revise(fig, stem):
    if stem in reports:
        return
    fig.canvas.draw()
    before = numeric_record(fig)
    text_geometry_before = []
    edits = []
    for item in fig.findobj(match=Text):
        old = item.get_text()
        new = REPLACEMENTS.get(old, old)
        new = new.replace('Prepared start selects', 'Start at preferences selects')
        new = new.replace('Selected witness:', 'Selected example,')
        new = new.replace('$p=0.1$:', '$p=0.1$,')
        if new != old:
            edits.append({'old':old,'new':new})
            text_geometry_before.append((item, item.get_position(), item.get_fontsize(), item.get_color(), item.get_rotation()))
            item.set_text(new)
    fig.canvas.draw()
    after = numeric_record(fig)
    assert canonical_hash(before) == canonical_hash(after), f'Numeric/geometry/style change in {stem}'
    assert all((item.get_position(),item.get_fontsize(),item.get_color(),item.get_rotation()) == (pos,size,color,rotation)
               for item,pos,size,color,rotation in text_geometry_before)
    alltexts = [item.get_text() for item in fig.findobj(match=Text) if item.get_text()]
    for forbidden in ('Prepared','preparations','per preparation','Spectral recovery','atlas from','witness','Witness','prepared starts','—','–'):
        assert not any(forbidden in value for value in alltexts), (stem,forbidden)
    renderer = fig.canvas.get_renderer()
    outside=[]
    for item in fig.findobj(match=Text):
        if not item.get_visible() or not item.get_text() or item.get_clip_on():
            continue
        box=item.get_window_extent(renderer)
        if box.x0 < -1 or box.y0 < -1 or box.x1 > fig.bbox.x1+1 or box.y1 > fig.bbox.y1+1:
            outside.append({'text':item.get_text(),'bbox':list(box.bounds)})
    reports[stem] = {'numeric_signature_before':canonical_hash(before),'numeric_signature_after':canonical_hash(after),
                     'numeric_geometry_styles_unchanged':True,'text_positions_fonts_colors_unchanged':True,
                     'edits':edits,'all_visible_strings':alltexts,'text_outside_canvas':outside,
                     'width_inches':float(fig.get_size_inches()[0]),'height_inches':float(fig.get_size_inches()[1])}
    (out/(stem+'_artist_signature.json')).write_text(json.dumps(before,indent=2,default=str)+'\n')


original_savefig=Figure.savefig

def capture_validation_save(self, filename, *args, **kwargs):
    revise(self,'figure_02_mechanism_validation')
    return original_savefig(self,filename,*args,**kwargs)

Figure.savefig=capture_validation_save
old_argv=sys.argv
validation_dir=out/'mechanism'
try:
    sys.argv=['render_validation.py','--data',str(source/'anc/repro/inputs'),'--output',str(validation_dir)]
    runpy.run_path(str(source/'anc/repro/scripts/render_validation.py'),run_name='__main__')
finally:
    Figure.savefig=original_savefig
    sys.argv=old_argv

spec=importlib.util.spec_from_file_location('archived_phase_renderer',source/'anc/phase_repro/scripts/render_figures.py')
module=importlib.util.module_from_spec(spec)
spec.loader.exec_module(module)
module.INPUT=source/'anc/phase_repro/inputs'
atlas=module.load_atlas();basins=module.load_basins();comparisons=module.load_npz('comparisons.npz')
figures=[('figure_03_final_states',module.figure1(atlas)),
         ('figure_04_stability_branches',module.figure2(atlas)),
         ('figure_05_multistability',module.figure3(basins)),
         ('figure_06_network_dimension_size',module.figure4(comparisons))]
for stem,fig in figures:
    revise(fig,stem)
    for ext in ('pdf','svg','png'):
        fig.savefig(out/f'{stem}.{ext}',dpi=400)
    plt.close(fig)
inputs = list((source/'anc/repro/inputs').glob('validation.*')) + list((source/'anc/phase_repro/inputs').glob('*.npz'))
renderers = [source/'anc/repro/scripts/render_validation.py',source/'anc/phase_repro/scripts/render_figures.py']
report = {'status':'PASS_NUMERICAL_AND_GEOMETRY_INVARIANCE','no_simulations':True,
          'source_paths_relative_to_source_root':True,
          'input_sha256':{str(p.relative_to(source)):hashlib.sha256(p.read_bytes()).hexdigest() for p in sorted(inputs)},
          'original_renderer_sha256':{str(p.relative_to(source)):hashlib.sha256(p.read_bytes()).hexdigest() for p in renderers},
          'wrapper_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
          'figures':reports,'visual_qa':'PENDING'}
(out/'FIGURE_WORDING_QA.json').write_text(json.dumps(report,indent=2,default=str)+'\n')
print(json.dumps({'output':str(out),'status':report['status'],'figures':len(reports),
                  'outside_canvas':{k:v['text_outside_canvas'] for k,v in reports.items()}},indent=2))

